Streaming readout for next generation electron scattering experiment

Current and future experiments at the high intensity frontier are expected to produce an enormous amount of data that needs to be collected and stored for offline analysis. Thanks to the continuous progress in computing and networking technology, it is now possible to replace the standard `triggered' data acquisition systems with a new, simplified and outperforming scheme. `Streaming readout' (SRO) DAQ aims to replace the hardware-based trigger with a much more powerful and flexible software-based one, that considers the whole detector information for efficient real-time data tagging and selection. Considering the crucial role of DAQ in an experiment, validation with on-field tests is required to demonstrate SRO performance. In this paper we report results of the on-beam validation of the Jefferson Lab SRO framework. We exposed different detectors (PbWO-based electromagnetic calorimeters and a plastic scintillator hodoscope) to the Hall-D electron-positron secondary beam and to the Hall-B production electron beam, with increasingly complex experimental conditions. By comparing the data collected with the SRO system against the traditional DAQ, we demonstrate that the SRO performs as expected. Furthermore, we provide evidence of its superiority in implementing sophisticated AI-supported algorithms for real-time data analysis and reconstruction.

==> fig3.C <==
void fig3()
{
//=========Macro generated from canvas: Canvas_1_n2/Canvas_1_n2
//=========  (Tue Jan 18 14:01:19 2022) by ROOT version 6.18/04
   TCanvas *Canvas_1_n2 = new TCanvas("Canvas_1_n2", "Canvas_1_n2",43,45,1001,1055);
   Canvas_1_n2->Range(0,0,1,1);
   Canvas_1_n2->SetFillColor(0);
   Canvas_1_n2->SetBorderMode(0);
   Canvas_1_n2->SetBorderSize(2);
   Canvas_1_n2->SetFrameBorderMode(0);
    
// ------------>Primitives in pad: Canvas_1_n2_1
   TPad *Canvas_1_n2_1 = new TPad("Canvas_1_n2_1", "Canvas_1_n2_1",0.01,0.6766667,0.3233333,0.99);
   Canvas_1_n2_1->Draw();
   Canvas_1_n2_1->cd();
   Canvas_1_n2_1->Range(-3750,-2792.606,33750,25133.46);
   Canvas_1_n2_1->SetFillColor(0);
   Canvas_1_n2_1->SetBorderMode(0);
   Canvas_1_n2_1->SetBorderSize(2);
   Canvas_1_n2_1->SetFrameBorderMode(0);
   Canvas_1_n2_1->SetFrameBorderMode(0);
   
   TH1D *hQ_0__1 = new TH1D("","",1000,0,100000);
   hQ_0__1->SetBinContent(0,37);
   hQ_0__1->SetBinContent(1,183);
   hQ_0__1->SetBinContent(2,6453);
   hQ_0__1->SetBinContent(3,21277);
   hQ_0__1->SetBinContent(4,17663);
   hQ_0__1->SetBinContent(5,11950);
   hQ_0__1->SetBinContent(6,7861);
   hQ_0__1->SetBinContent(7,5151);
   hQ_0__1->SetBinContent(8,3456);
   hQ_0__1->SetBinContent(9,2218);
   hQ_0__1->SetBinContent(10,1457);
   hQ_0__1->SetBinContent(11,1036);
   hQ_0__1->SetBinContent(12,701);
   hQ_0__1->SetBinContent(13,521);
   hQ_0__1->SetBinContent(14,368);
   hQ_0__1->SetBinContent(15,287);
   hQ_0__1->SetBinContent(16,211);
   hQ_0__1->SetBinContent(17,162);
   hQ_0__1->SetBinContent(18,130);
   hQ_0__1->SetBinContent(19,99);
   hQ_0__1->SetBinContent(20,88);
   hQ_0__1->SetBinContent(21,92);
   hQ_0__1->SetBinContent(22,47);
   hQ_0__1->SetBinContent(23,61);
   hQ_0__1->SetBinContent(24,36);
   hQ_0__1->SetBinContent(25,33);
   hQ_0__1->SetBinContent(26,17);
   hQ_0__1->SetBinContent(27,27);
   hQ_0__1->SetBinContent(28,23);
   hQ_0__1->SetBinContent(29,25);
   hQ_0__1->SetBinContent(30,23);
   hQ_0__1->SetBinContent(31,20);
   hQ_0__1->SetBinContent(32,17);
   hQ_0__1->SetBinContent(33,17);
   hQ_0__1->SetBinContent(34,9);
   hQ_0__1->SetBinContent(35,25);
   hQ_0__1->SetBinContent(36,16);
   hQ_0__1->SetBinContent(37,14);
   hQ_0__1->SetBinContent(38,10);
   hQ_0__1->SetBinContent(39,8);
   hQ_0__1->SetBinContent(40,9);
   hQ_0__1->SetBinContent(41,8);
   hQ_0__1->SetBinContent(42,10);
   hQ_0__1->SetBinContent(43,5);
   hQ_0__1->SetBinContent(44,5);
   hQ_0__1->SetBinContent(45,8);
   hQ_0__1->SetBinContent(46,10);
   hQ_0__1->SetBinContent(47,7);
   hQ_0__1->SetBinContent(48,10);
   hQ_0__1->SetBinContent(49,8);
   hQ_0__1->SetBinContent(50,6);
   hQ_0__1->SetBinContent(51,2);
   hQ_0__1->SetBinContent(52,4);
   hQ_0__1->SetBinContent(53,1);
   hQ_0__1->SetBinContent(54,4);
   hQ_0__1->SetBinContent(55,4);
   hQ_0__1->SetBinContent(56,4);
   hQ_0__1->SetBinContent(57,7);
   hQ_0__1->SetBinContent(58,3);
   hQ_0__1->SetBinContent(59,4);
   hQ_0__1->SetBinContent(60,4);
   hQ_0__1->SetBinContent(61,7);
   hQ_0__1->SetBinContent(62,4);
   hQ_0__1->SetBinContent(63,2);
   hQ_0__1->SetBinContent(64,3);
   hQ_0__1->SetBinContent(65,3);
   hQ_0__1->SetBinContent(66,3);
   hQ_0__1->SetBinContent(67,2);
   hQ_0__1->SetBinContent(68,3);
   hQ_0__1->SetBinContent(69,2);
   hQ_0__1->SetBinContent(70,4);
   hQ_0__1->SetBinContent(71,5);
   hQ_0__1->SetBinContent(72,3);
   hQ_0__1->SetBinContent(73,5);
   hQ_0__1->SetBinContent(74,3);
   hQ_0__1->SetBinContent(75,3);
   hQ_0__1->SetBinContent(76,1);
   hQ_0__1->SetBinContent(77,5);
   hQ_0__1->SetBinContent(78,6);
   hQ_0__1->SetBinContent(79,2);
   hQ_0__1->SetBinContent(80,5);
   hQ_0__1->SetBinContent(81,3);
   hQ_0__1->SetBinContent(82,4);
   hQ_0__1->SetBinContent(83,4);
   hQ_0__1->SetBinContent(84,2);
   hQ_0__1->SetBinContent(85,1);
   hQ_0__1->SetBinContent(86,3);
   hQ_0__1->SetBinContent(87,4);
   hQ_0__1->SetBinContent(88,3);
   hQ_0__1->SetBinContent(89,1);
   hQ_0__1->SetBinContent(90,5);
   hQ_0__1->SetBinContent(91,5);
   hQ_0__1->SetBinContent(92,3);
   hQ_0__1->SetBinContent(93,4);
   hQ_0__1->SetBinContent(94,4);
   hQ_0__1->SetBinContent(95,9);
   hQ_0__1->SetBinContent(97,4);
   hQ_0__1->SetBinContent(98,3);
   hQ_0__1->SetBinContent(99,4);
   hQ_0__1->SetBinContent(100,5);
   hQ_0__1->SetBinContent(101,4);
   hQ_0__1->SetBinContent(102,3);
   hQ_0__1->SetBinContent(103,6);
   hQ_0__1->SetBinContent(104,3);
   hQ_0__1->SetBinContent(105,2);
   hQ_0__1->SetBinContent(106,4);
   hQ_0__1->SetBinContent(107,5);
   hQ_0__1->SetBinContent(108,8);
   hQ_0__1->SetBinContent(109,2);
   hQ_0__1->SetBinContent(110,5);
   hQ_0__1->SetBinContent(111,1);
   hQ_0__1->SetBinContent(112,4);
   hQ_0__1->SetBinContent(113,3);
   hQ_0__1->SetBinContent(114,4);
   hQ_0__1->SetBinContent(115,3);
   hQ_0__1->SetBinContent(116,6);
   hQ_0__1->SetBinContent(117,2);
   hQ_0__1->SetBinContent(118,3);
   hQ_0__1->SetBinContent(119,2);
   hQ_0__1->SetBinContent(120,1);
   hQ_0__1->SetBinContent(121,1);
   hQ_0__1->SetBinContent(122,4);
   hQ_0__1->SetBinContent(123,2);
   hQ_0__1->SetBinContent(124,2);
   hQ_0__1->SetBinContent(126,2);
   hQ_0__1->SetBinContent(127,2);
   hQ_0__1->SetBinContent(129,1);
   hQ_0__1->SetBinContent(130,1);
   hQ_0__1->SetBinContent(132,1);
   hQ_0__1->SetBinContent(330,14);
   hQ_0__1->SetBinContent(331,31);
   hQ_0__1->SetBinContent(332,21);
   hQ_0__1->SetBinContent(333,10);
   hQ_0__1->SetBinContent(334,9);
   hQ_0__1->SetBinContent(335,7);
   hQ_0__1->SetBinContent(336,4);
   hQ_0__1->SetBinContent(337,4);
   hQ_0__1->SetBinContent(338,2);
   hQ_0__1->SetBinContent(339,1);
   hQ_0__1->SetBinContent(340,1);
   hQ_0__1->SetBinContent(342,1);
   hQ_0__1->SetBinContent(348,1);
   hQ_0__1->SetBinContent(367,1);
   hQ_0__1->SetBinContent(389,1);
   hQ_0__1->SetEntries(82289);
   hQ_0__1->SetDirectory(0);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *ptstats_LaTex = ptstats->AddText("hQ_0");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 82289  ");
   ptstats_LaTex = ptstats->AddText("Mean  =  488.2");
   ptstats_LaTex = ptstats->AddText("Std Dev   =  594.5");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_0__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_0__1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   hQ_0__1->SetLineColor(ci);
   hQ_0__1->GetXaxis()->SetTitle("Waveboard ADC units");
  // hQ_0__1->GetXaxis()->SetRange(1,300);
    hQ_0__1->GetXaxis()->SetRangeUser(0,20000);
   hQ_0__1->GetXaxis()->SetLabelFont(42);
   hQ_0__1->GetXaxis()->SetLabelSize(0.035);
   hQ_0__1->GetXaxis()->SetTitleSize(0.035);
   hQ_0__1->GetXaxis()->SetTitleOffset(1);
   hQ_0__1->GetXaxis()->SetTitleFont(42);
 //  hQ_0__1->GetYaxis()->SetTitle("N");
   hQ_0__1->GetYaxis()->SetLabelFont(42);
   hQ_0__1->GetYaxis()->SetLabelSize(0.035);
   hQ_0__1->GetYaxis()->SetTitleSize(0.035);
   hQ_0__1->GetYaxis()->SetTitleFont(42);
   hQ_0__1->GetZaxis()->SetLabelFont(42);
   hQ_0__1->GetZaxis()->SetLabelSize(0.035);
   hQ_0__1->GetZaxis()->SetTitleSize(0.035);
   hQ_0__1->GetZaxis()->SetTitleOffset(1);
   hQ_0__1->GetZaxis()->SetTitleFont(42);
    hQ_0__1->SetStats(0);
   hQ_0__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.4441453,0.9303622,0.5558547,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("hQ_0");
   pt->Draw();
   Canvas_1_n2_1->Modified();
   Canvas_1_n2->cd();
  
// ------------>Primitives in pad: Canvas_1_n2_2
   TPad *Canvas_1_n2_2 = new TPad("Canvas_1_n2_2", "Canvas_1_n2_2",0.3433333,0.6766667,0.6566667,0.99);
   Canvas_1_n2_2->Draw();
   Canvas_1_n2_2->cd();
   Canvas_1_n2_2->Range(-3750,-2751.788,33750,24766.09);
   Canvas_1_n2_2->SetFillColor(0);
   Canvas_1_n2_2->SetBorderMode(0);
   Canvas_1_n2_2->SetBorderSize(2);
   Canvas_1_n2_2->SetFrameBorderMode(0);
   Canvas_1_n2_2->SetFrameBorderMode(0);
   
   TH1D *hQ_1__2 = new TH1D("","",1000,0,100000);
   hQ_1__2->SetBinContent(0,33);
   hQ_1__2->SetBinContent(1,119);
   hQ_1__2->SetBinContent(2,5048);
   hQ_1__2->SetBinContent(3,20966);
   hQ_1__2->SetBinContent(4,18147);
   hQ_1__2->SetBinContent(5,11002);
   hQ_1__2->SetBinContent(6,6339);
   hQ_1__2->SetBinContent(7,3879);
   hQ_1__2->SetBinContent(8,2407);
   hQ_1__2->SetBinContent(9,1554);
   hQ_1__2->SetBinContent(10,1001);
   hQ_1__2->SetBinContent(11,653);
   hQ_1__2->SetBinContent(12,476);
   hQ_1__2->SetBinContent(13,336);
   hQ_1__2->SetBinContent(14,256);
   hQ_1__2->SetBinContent(15,186);
   hQ_1__2->SetBinContent(16,131);
   hQ_1__2->SetBinContent(17,109);
   hQ_1__2->SetBinContent(18,104);
   hQ_1__2->SetBinContent(19,76);
   hQ_1__2->SetBinContent(20,61);
   hQ_1__2->SetBinContent(21,61);
   hQ_1__2->SetBinContent(22,33);
   hQ_1__2->SetBinContent(23,45);
   hQ_1__2->SetBinContent(24,44);
   hQ_1__2->SetBinContent(25,27);
   hQ_1__2->SetBinContent(26,29);
   hQ_1__2->SetBinContent(27,25);
   hQ_1__2->SetBinContent(28,13);
   hQ_1__2->SetBinContent(29,15);
   hQ_1__2->SetBinContent(30,9);
   hQ_1__2->SetBinContent(31,11);
   hQ_1__2->SetBinContent(32,13);
   hQ_1__2->SetBinContent(33,14);
   hQ_1__2->SetBinContent(34,13);
   hQ_1__2->SetBinContent(35,11);
   hQ_1__2->SetBinContent(36,15);
   hQ_1__2->SetBinContent(37,12);
   hQ_1__2->SetBinContent(38,16);
   hQ_1__2->SetBinContent(39,5);
   hQ_1__2->SetBinContent(40,8);
   hQ_1__2->SetBinContent(41,6);
   hQ_1__2->SetBinContent(42,7);
   hQ_1__2->SetBinContent(43,2);
   hQ_1__2->SetBinContent(44,8);
   hQ_1__2->SetBinContent(45,5);
   hQ_1__2->SetBinContent(46,10);
   hQ_1__2->SetBinContent(47,8);
   hQ_1__2->SetBinContent(48,2);
   hQ_1__2->SetBinContent(49,4);
   hQ_1__2->SetBinContent(50,10);
   hQ_1__2->SetBinContent(51,9);
   hQ_1__2->SetBinContent(52,4);
   hQ_1__2->SetBinContent(53,5);
   hQ_1__2->SetBinContent(54,5);
   hQ_1__2->SetBinContent(55,2);
   hQ_1__2->SetBinContent(56,6);
   hQ_1__2->SetBinContent(57,5);
   hQ_1__2->SetBinContent(58,6);
   hQ_1__2->SetBinContent(59,6);
   hQ_1__2->SetBinContent(60,2);
   hQ_1__2->SetBinContent(61,4);
   hQ_1__2->SetBinContent(62,4);
   hQ_1__2->SetBinContent(63,3);
   hQ_1__2->SetBinContent(64,4);
   hQ_1__2->SetBinContent(65,7);
   hQ_1__2->SetBinContent(66,4);
   hQ_1__2->SetBinContent(67,3);
   hQ_1__2->SetBinContent(68,7);
   hQ_1__2->SetBinContent(69,5);
   hQ_1__2->SetBinContent(70,8);
   hQ_1__2->SetBinContent(71,4);
   hQ_1__2->SetBinContent(72,3);
   hQ_1__2->SetBinContent(73,4);
   hQ_1__2->SetBinContent(74,6);
   hQ_1__2->SetBinContent(75,3);
   hQ_1__2->SetBinContent(76,3);
   hQ_1__2->SetBinContent(77,1);
   hQ_1__2->SetBinContent(78,3);
   hQ_1__2->SetBinContent(79,5);
   hQ_1__2->SetBinContent(80,10);
   hQ_1__2->SetBinContent(81,5);
   hQ_1__2->SetBinContent(82,4);
   hQ_1__2->SetBinContent(83,5);
   hQ_1__2->SetBinContent(84,11);
   hQ_1__2->SetBinContent(85,4);
   hQ_1__2->SetBinContent(86,5);
   hQ_1__2->SetBinContent(87,8);
   hQ_1__2->SetBinContent(88,2);
   hQ_1__2->SetBinContent(89,5);
   hQ_1__2->SetBinContent(90,3);
   hQ_1__2->SetBinContent(91,8);
   hQ_1__2->SetBinContent(92,4);
   hQ_1__2->SetBinContent(93,3);
   hQ_1__2->SetBinContent(94,3);
   hQ_1__2->SetBinContent(95,4);
   hQ_1__2->SetBinContent(96,5);
   hQ_1__2->SetBinContent(97,1);
   hQ_1__2->SetBinContent(98,1);
   hQ_1__2->SetBinContent(99,5);
   hQ_1__2->SetBinContent(100,3);
   hQ_1__2->SetBinContent(101,2);
   hQ_1__2->SetBinContent(103,1);
   hQ_1__2->SetBinContent(104,2);
   hQ_1__2->SetBinContent(105,3);
   hQ_1__2->SetBinContent(321,1);
   hQ_1__2->SetBinContent(329,2);
   hQ_1__2->SetBinContent(330,13);
   hQ_1__2->SetBinContent(331,23);
   hQ_1__2->SetBinContent(332,15);
   hQ_1__2->SetBinContent(333,13);
   hQ_1__2->SetBinContent(334,7);
   hQ_1__2->SetBinContent(335,3);
   hQ_1__2->SetBinContent(336,4);
   hQ_1__2->SetBinContent(337,2);
   hQ_1__2->SetBinContent(338,1);
   hQ_1__2->SetBinContent(339,1);
   hQ_1__2->SetBinContent(340,1);
   hQ_1__2->SetBinContent(341,1);
   hQ_1__2->SetBinContent(342,1);
   hQ_1__2->SetBinContent(346,1);
   hQ_1__2->SetBinContent(356,1);
   hQ_1__2->SetBinContent(375,1);
   hQ_1__2->SetEntries(73693);
   hQ_1__2->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats_LaTex = ptstats->AddText("hQ_1");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 73693  ");
   ptstats_LaTex = ptstats->AddText("Mean  =  457.7");
   ptstats_LaTex = ptstats->AddText("Std Dev   =  519.3");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_1__2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_1__2);

   ci = TColor::GetColor("#000099");
   hQ_1__2->SetLineColor(ci);
   hQ_1__2->GetXaxis()->SetTitle("Waveboard ADC units");
    hQ_1__2->GetXaxis()->SetRangeUser(0,20000);
   hQ_1__2->GetXaxis()->SetLabelFont(42);
   hQ_1__2->GetXaxis()->SetLabelSize(0.035);
   hQ_1__2->GetXaxis()->SetTitleSize(0.035);
   hQ_1__2->GetXaxis()->SetTitleOffset(1);
   hQ_1__2->GetXaxis()->SetTitleFont(42);
  // hQ_1__2->GetYaxis()->SetTitle("N");
   hQ_1__2->GetYaxis()->SetLabelFont(42);
   hQ_1__2->GetYaxis()->SetLabelSize(0.035);
   hQ_1__2->GetYaxis()->SetTitleSize(0.035);
   hQ_1__2->GetYaxis()->SetTitleFont(42);
   hQ_1__2->GetZaxis()->SetLabelFont(42);
   hQ_1__2->GetZaxis()->SetLabelSize(0.035);
   hQ_1__2->GetZaxis()->SetTitleSize(0.035);
   hQ_1__2->GetZaxis()->SetTitleOffset(1);
   hQ_1__2->GetZaxis()->SetTitleFont(42);
    hQ_1__2->SetStats(0);
   hQ_1__2->Draw("");
   
   pt = new TPaveText(0.446438,0.9303622,0.553562,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt_LaTex = pt->AddText("hQ_1");
   pt->Draw();
   Canvas_1_n2_2->Modified();
   Canvas_1_n2->cd();
  
// ------------>Primitives in pad: Canvas_1_n2_3
   TPad *Canvas_1_n2_3 = new TPad("Canvas_1_n2_3", "Canvas_1_n2_3",0.6766667,0.6766667,0.99,0.99);
   Canvas_1_n2_3->Draw();
   Canvas_1_n2_3->cd();
   Canvas_1_n2_3->Range(-3750,-1975.575,33750,17780.18);
   Canvas_1_n2_3->SetFillColor(0);
   Canvas_1_n2_3->SetBorderMode(0);
   Canvas_1_n2_3->SetBorderSize(2);
   Canvas_1_n2_3->SetFrameBorderMode(0);
   Canvas_1_n2_3->SetFrameBorderMode(0);
   
   TH1D *hQ_2__3 = new TH1D("","",1000,0,100000);
   hQ_2__3->SetBinContent(0,22);
   hQ_2__3->SetBinContent(1,51);
   hQ_2__3->SetBinContent(2,3418);
   hQ_2__3->SetBinContent(3,15052);
   hQ_2__3->SetBinContent(4,13893);
   hQ_2__3->SetBinContent(5,8962);
   hQ_2__3->SetBinContent(6,5492);
   hQ_2__3->SetBinContent(7,3341);
   hQ_2__3->SetBinContent(8,2056);
   hQ_2__3->SetBinContent(9,1388);
   hQ_2__3->SetBinContent(10,843);
   hQ_2__3->SetBinContent(11,613);
   hQ_2__3->SetBinContent(12,421);
   hQ_2__3->SetBinContent(13,326);
   hQ_2__3->SetBinContent(14,242);
   hQ_2__3->SetBinContent(15,197);
   hQ_2__3->SetBinContent(16,122);
   hQ_2__3->SetBinContent(17,97);
   hQ_2__3->SetBinContent(18,95);
   hQ_2__3->SetBinContent(19,92);
   hQ_2__3->SetBinContent(20,64);
   hQ_2__3->SetBinContent(21,44);
   hQ_2__3->SetBinContent(22,36);
   hQ_2__3->SetBinContent(23,32);
   hQ_2__3->SetBinContent(24,41);
   hQ_2__3->SetBinContent(25,31);
   hQ_2__3->SetBinContent(26,25);
   hQ_2__3->SetBinContent(27,21);
   hQ_2__3->SetBinContent(28,23);
   hQ_2__3->SetBinContent(29,21);
   hQ_2__3->SetBinContent(30,13);
   hQ_2__3->SetBinContent(31,20);
   hQ_2__3->SetBinContent(32,16);
   hQ_2__3->SetBinContent(33,10);
   hQ_2__3->SetBinContent(34,13);
   hQ_2__3->SetBinContent(35,5);
   hQ_2__3->SetBinContent(36,10);
   hQ_2__3->SetBinContent(37,12);
   hQ_2__3->SetBinContent(38,6);
   hQ_2__3->SetBinContent(39,7);
   hQ_2__3->SetBinContent(40,17);
   hQ_2__3->SetBinContent(41,9);
   hQ_2__3->SetBinContent(42,5);
   hQ_2__3->SetBinContent(43,7);
   hQ_2__3->SetBinContent(44,9);
   hQ_2__3->SetBinContent(45,10);
   hQ_2__3->SetBinContent(46,2);
   hQ_2__3->SetBinContent(47,6);
   hQ_2__3->SetBinContent(48,3);
   hQ_2__3->SetBinContent(49,9);
   hQ_2__3->SetBinContent(50,4);
   hQ_2__3->SetBinContent(51,4);
   hQ_2__3->SetBinContent(52,7);
   hQ_2__3->SetBinContent(53,3);
   hQ_2__3->SetBinContent(54,5);
   hQ_2__3->SetBinContent(55,6);
   hQ_2__3->SetBinContent(56,8);
   hQ_2__3->SetBinContent(57,4);
   hQ_2__3->SetBinContent(58,6);
   hQ_2__3->SetBinContent(59,3);
   hQ_2__3->SetBinContent(60,10);
   hQ_2__3->SetBinContent(61,4);
   hQ_2__3->SetBinContent(62,3);
   hQ_2__3->SetBinContent(63,4);
   hQ_2__3->SetBinContent(64,5);
   hQ_2__3->SetBinContent(65,3);
   hQ_2__3->SetBinContent(66,4);
   hQ_2__3->SetBinContent(67,4);
   hQ_2__3->SetBinContent(68,1);
   hQ_2__3->SetBinContent(69,3);
   hQ_2__3->SetBinContent(70,4);
   hQ_2__3->SetBinContent(71,7);
   hQ_2__3->SetBinContent(72,4);
   hQ_2__3->SetBinContent(73,6);
   hQ_2__3->SetBinContent(74,7);
   hQ_2__3->SetBinContent(75,4);
   hQ_2__3->SetBinContent(76,7);
   hQ_2__3->SetBinContent(77,3);
   hQ_2__3->SetBinContent(78,8);
   hQ_2__3->SetBinContent(79,7);
   hQ_2__3->SetBinContent(80,6);
   hQ_2__3->SetBinContent(81,1);
   hQ_2__3->SetBinContent(82,5);
   hQ_2__3->SetBinContent(83,6);
   hQ_2__3->SetBinContent(84,11);
   hQ_2__3->SetBinContent(85,2);
   hQ_2__3->SetBinContent(86,4);
   hQ_2__3->SetBinContent(87,3);
   hQ_2__3->SetBinContent(88,4);
   hQ_2__3->SetBinContent(89,6);
   hQ_2__3->SetBinContent(90,7);
   hQ_2__3->SetBinContent(91,9);
   hQ_2__3->SetBinContent(92,2);
   hQ_2__3->SetBinContent(93,4);
   hQ_2__3->SetBinContent(94,4);
   hQ_2__3->SetBinContent(95,6);
   hQ_2__3->SetBinContent(96,5);
   hQ_2__3->SetBinContent(97,3);
   hQ_2__3->SetBinContent(98,4);
   hQ_2__3->SetBinContent(99,3);
   hQ_2__3->SetBinContent(100,3);
   hQ_2__3->SetBinContent(101,6);
   hQ_2__3->SetBinContent(102,2);
   hQ_2__3->SetBinContent(103,1);
   hQ_2__3->SetBinContent(104,4);
   hQ_2__3->SetBinContent(105,4);
   hQ_2__3->SetBinContent(106,2);
   hQ_2__3->SetBinContent(107,2);
   hQ_2__3->SetBinContent(108,1);
   hQ_2__3->SetBinContent(330,7);
   hQ_2__3->SetBinContent(331,27);
   hQ_2__3->SetBinContent(332,16);
   hQ_2__3->SetBinContent(333,12);
   hQ_2__3->SetBinContent(334,5);
   hQ_2__3->SetBinContent(335,4);
   hQ_2__3->SetBinContent(336,3);
   hQ_2__3->SetBinContent(337,4);
   hQ_2__3->SetBinContent(339,1);
   hQ_2__3->SetBinContent(340,1);
   hQ_2__3->SetBinContent(341,1);
   hQ_2__3->SetBinContent(342,1);
   hQ_2__3->SetBinContent(343,1);
   hQ_2__3->SetBinContent(388,1);
   hQ_2__3->SetEntries(57602);
   hQ_2__3->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats_LaTex = ptstats->AddText("hQ_2");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 57602  ");
   ptstats_LaTex = ptstats->AddText("Mean  =  491.4");
   ptstats_LaTex = ptstats->AddText("Std Dev   =  608.5");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_2__3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_2__3);

   ci = TColor::GetColor("#000099");
   hQ_2__3->SetLineColor(ci);
   hQ_2__3->GetXaxis()->SetTitle("Waveboard ADC units");
    hQ_2__3->GetXaxis()->SetRangeUser(0,20000);
   hQ_2__3->GetXaxis()->SetLabelFont(42);
   hQ_2__3->GetXaxis()->SetLabelSize(0.035);
   hQ_2__3->GetXaxis()->SetTitleSize(0.035);
   hQ_2__3->GetXaxis()->SetTitleOffset(1);
   hQ_2__3->GetXaxis()->SetTitleFont(42);
  // hQ_2__3->GetYaxis()->SetTitle("N");
   hQ_2__3->GetYaxis()->SetLabelFont(42);
   hQ_2__3->GetYaxis()->SetLabelSize(0.035);
   hQ_2__3->GetYaxis()->SetTitleSize(0.035);
   hQ_2__3->GetYaxis()->SetTitleFont(42);
   hQ_2__3->GetZaxis()->SetLabelFont(42);
   hQ_2__3->GetZaxis()->SetLabelSize(0.035);
   hQ_2__3->GetZaxis()->SetTitleSize(0.035);
   hQ_2__3->GetZaxis()->SetTitleOffset(1);
   hQ_2__3->GetZaxis()->SetTitleFont(42);
    hQ_2__3->SetStats(0);
   hQ_2__3->Draw("");
   
   pt = new TPaveText(0.4500207,0.9356235,0.5499793,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt_LaTex = pt->AddText("hQ_2");
   pt->Draw();
   Canvas_1_n2_3->Modified();
   Canvas_1_n2->cd();
  
// ------------>Primitives in pad: Canvas_1_n2_4
   TPad *Canvas_1_n2_4 = new TPad("Canvas_1_n2_4", "Canvas_1_n2_4",0.01,0.3433333,0.3233333,0.6566667);
   Canvas_1_n2_4->Draw();
   Canvas_1_n2_4->cd();
   Canvas_1_n2_4->Range(-3750,-2269.706,33750,20427.36);
   Canvas_1_n2_4->SetFillColor(0);
   Canvas_1_n2_4->SetBorderMode(0);
   Canvas_1_n2_4->SetBorderSize(2);
   Canvas_1_n2_4->SetFrameBorderMode(0);
   Canvas_1_n2_4->SetFrameBorderMode(0);
   
   TH1D *hQ_3__4 = new TH1D("","",1000,0,100000);
   hQ_3__4->SetBinContent(0,37);
   hQ_3__4->SetBinContent(1,178);
   hQ_3__4->SetBinContent(2,4663);
   hQ_3__4->SetBinContent(3,17293);
   hQ_3__4->SetBinContent(4,15119);
   hQ_3__4->SetBinContent(5,8963);
   hQ_3__4->SetBinContent(6,5098);
   hQ_3__4->SetBinContent(7,3250);
   hQ_3__4->SetBinContent(8,2385);
   hQ_3__4->SetBinContent(9,1936);
   hQ_3__4->SetBinContent(10,1604);
   hQ_3__4->SetBinContent(11,1358);
   hQ_3__4->SetBinContent(12,1245);
   hQ_3__4->SetBinContent(13,1128);
   hQ_3__4->SetBinContent(14,961);
   hQ_3__4->SetBinContent(15,879);
   hQ_3__4->SetBinContent(16,818);
   hQ_3__4->SetBinContent(17,747);
   hQ_3__4->SetBinContent(18,665);
   hQ_3__4->SetBinContent(19,640);
   hQ_3__4->SetBinContent(20,580);
   hQ_3__4->SetBinContent(21,547);
   hQ_3__4->SetBinContent(22,506);
   hQ_3__4->SetBinContent(23,511);
   hQ_3__4->SetBinContent(24,440);
   hQ_3__4->SetBinContent(25,450);
   hQ_3__4->SetBinContent(26,399);
   hQ_3__4->SetBinContent(27,369);
   hQ_3__4->SetBinContent(28,392);
   hQ_3__4->SetBinContent(29,373);
   hQ_3__4->SetBinContent(30,341);
   hQ_3__4->SetBinContent(31,308);
   hQ_3__4->SetBinContent(32,310);
   hQ_3__4->SetBinContent(33,290);
   hQ_3__4->SetBinContent(34,298);
   hQ_3__4->SetBinContent(35,264);
   hQ_3__4->SetBinContent(36,280);
   hQ_3__4->SetBinContent(37,289);
   hQ_3__4->SetBinContent(38,269);
   hQ_3__4->SetBinContent(39,271);
   hQ_3__4->SetBinContent(40,207);
   hQ_3__4->SetBinContent(41,249);
   hQ_3__4->SetBinContent(42,219);
   hQ_3__4->SetBinContent(43,207);
   hQ_3__4->SetBinContent(44,209);
   hQ_3__4->SetBinContent(45,200);
   hQ_3__4->SetBinContent(46,191);
   hQ_3__4->SetBinContent(47,203);
   hQ_3__4->SetBinContent(48,164);
   hQ_3__4->SetBinContent(49,179);
   hQ_3__4->SetBinContent(50,197);
   hQ_3__4->SetBinContent(51,167);
   hQ_3__4->SetBinContent(52,164);
   hQ_3__4->SetBinContent(53,162);
   hQ_3__4->SetBinContent(54,182);
   hQ_3__4->SetBinContent(55,160);
   hQ_3__4->SetBinContent(56,174);
   hQ_3__4->SetBinContent(57,156);
   hQ_3__4->SetBinContent(58,159);
   hQ_3__4->SetBinContent(59,147);
   hQ_3__4->SetBinContent(60,139);
   hQ_3__4->SetBinContent(61,150);
   hQ_3__4->SetBinContent(62,139);
   hQ_3__4->SetBinContent(63,148);
   hQ_3__4->SetBinContent(64,151);
   hQ_3__4->SetBinContent(65,134);
   hQ_3__4->SetBinContent(66,132);
   hQ_3__4->SetBinContent(67,132);
   hQ_3__4->SetBinContent(68,138);
   hQ_3__4->SetBinContent(69,150);
   hQ_3__4->SetBinContent(70,121);
   hQ_3__4->SetBinContent(71,138);
   hQ_3__4->SetBinContent(72,123);
   hQ_3__4->SetBinContent(73,128);
   hQ_3__4->SetBinContent(74,119);
   hQ_3__4->SetBinContent(75,127);
   hQ_3__4->SetBinContent(76,125);
   hQ_3__4->SetBinContent(77,139);
   hQ_3__4->SetBinContent(78,130);
   hQ_3__4->SetBinContent(79,136);
   hQ_3__4->SetBinContent(80,109);
   hQ_3__4->SetBinContent(81,128);
   hQ_3__4->SetBinContent(82,127);
   hQ_3__4->SetBinContent(83,117);
   hQ_3__4->SetBinContent(84,120);
   hQ_3__4->SetBinContent(85,119);
   hQ_3__4->SetBinContent(86,124);
   hQ_3__4->SetBinContent(87,123);
   hQ_3__4->SetBinContent(88,135);
   hQ_3__4->SetBinContent(89,121);
   hQ_3__4->SetBinContent(90,137);
   hQ_3__4->SetBinContent(91,136);
   hQ_3__4->SetBinContent(92,142);
   hQ_3__4->SetBinContent(93,132);
   hQ_3__4->SetBinContent(94,120);
   hQ_3__4->SetBinContent(95,128);
   hQ_3__4->SetBinContent(96,141);
   hQ_3__4->SetBinContent(97,136);
   hQ_3__4->SetBinContent(98,152);
   hQ_3__4->SetBinContent(99,127);
   hQ_3__4->SetBinContent(100,148);
   hQ_3__4->SetBinContent(101,163);
   hQ_3__4->SetBinContent(102,157);
   hQ_3__4->SetBinContent(103,154);
   hQ_3__4->SetBinContent(104,150);
   hQ_3__4->SetBinContent(105,163);
   hQ_3__4->SetBinContent(106,162);
   hQ_3__4->SetBinContent(107,151);
   hQ_3__4->SetBinContent(108,160);
   hQ_3__4->SetBinContent(109,176);
   hQ_3__4->SetBinContent(110,164);
   hQ_3__4->SetBinContent(111,198);
   hQ_3__4->SetBinContent(112,189);
   hQ_3__4->SetBinContent(113,170);
   hQ_3__4->SetBinContent(114,202);
   hQ_3__4->SetBinContent(115,203);
   hQ_3__4->SetBinContent(116,195);
   hQ_3__4->SetBinContent(117,199);
   hQ_3__4->SetBinContent(118,217);
   hQ_3__4->SetBinContent(119,203);
   hQ_3__4->SetBinContent(120,205);
   hQ_3__4->SetBinContent(121,202);
   hQ_3__4->SetBinContent(122,238);
   hQ_3__4->SetBinContent(123,216);
   hQ_3__4->SetBinContent(124,227);
   hQ_3__4->SetBinContent(125,251);
   hQ_3__4->SetBinContent(126,246);
   hQ_3__4->SetBinContent(127,247);
   hQ_3__4->SetBinContent(128,268);
   hQ_3__4->SetBinContent(129,247);
   hQ_3__4->SetBinContent(130,251);
   hQ_3__4->SetBinContent(131,270);
   hQ_3__4->SetBinContent(132,289);
   hQ_3__4->SetBinContent(133,316);
   hQ_3__4->SetBinContent(134,300);
   hQ_3__4->SetBinContent(135,318);
   hQ_3__4->SetBinContent(136,304);
   hQ_3__4->SetBinContent(137,334);
   hQ_3__4->SetBinContent(138,333);
   hQ_3__4->SetBinContent(139,337);
   hQ_3__4->SetBinContent(140,378);
   hQ_3__4->SetBinContent(141,387);
   hQ_3__4->SetBinContent(142,377);
   hQ_3__4->SetBinContent(143,413);
   hQ_3__4->SetBinContent(144,420);
   hQ_3__4->SetBinContent(145,497);
   hQ_3__4->SetBinContent(146,470);
   hQ_3__4->SetBinContent(147,473);
   hQ_3__4->SetBinContent(148,515);
   hQ_3__4->SetBinContent(149,525);
   hQ_3__4->SetBinContent(150,501);
   hQ_3__4->SetBinContent(151,569);
   hQ_3__4->SetBinContent(152,623);
   hQ_3__4->SetBinContent(153,617);
   hQ_3__4->SetBinContent(154,651);
   hQ_3__4->SetBinContent(155,667);
   hQ_3__4->SetBinContent(156,684);
   hQ_3__4->SetBinContent(157,728);
   hQ_3__4->SetBinContent(158,810);
   hQ_3__4->SetBinContent(159,866);
   hQ_3__4->SetBinContent(160,855);
   hQ_3__4->SetBinContent(161,958);
   hQ_3__4->SetBinContent(162,989);
   hQ_3__4->SetBinContent(163,1092);
   hQ_3__4->SetBinContent(164,1155);
   hQ_3__4->SetBinContent(165,1264);
   hQ_3__4->SetBinContent(166,1426);
   hQ_3__4->SetBinContent(167,1400);
   hQ_3__4->SetBinContent(168,1484);
   hQ_3__4->SetBinContent(169,1522);
   hQ_3__4->SetBinContent(170,1615);
   hQ_3__4->SetBinContent(171,1674);
   hQ_3__4->SetBinContent(172,1700);
   hQ_3__4->SetBinContent(173,1730);
   hQ_3__4->SetBinContent(174,1627);
   hQ_3__4->SetBinContent(175,1639);
   hQ_3__4->SetBinContent(176,1531);
   hQ_3__4->SetBinContent(177,1330);
   hQ_3__4->SetBinContent(178,1125);
   hQ_3__4->SetBinContent(179,986);
   hQ_3__4->SetBinContent(180,814);
   hQ_3__4->SetBinContent(181,590);
   hQ_3__4->SetBinContent(182,465);
   hQ_3__4->SetBinContent(183,318);
   hQ_3__4->SetBinContent(184,201);
   hQ_3__4->SetBinContent(185,155);
   hQ_3__4->SetBinContent(186,85);
   hQ_3__4->SetBinContent(187,46);
   hQ_3__4->SetBinContent(188,24);
   hQ_3__4->SetBinContent(189,11);
   hQ_3__4->SetBinContent(190,3);
   hQ_3__4->SetBinContent(191,4);
   hQ_3__4->SetBinContent(193,2);
   hQ_3__4->SetBinContent(205,1);
   hQ_3__4->SetBinContent(225,1);
   hQ_3__4->SetBinContent(288,1);
   hQ_3__4->SetBinContent(329,1);
   hQ_3__4->SetBinContent(330,9);
   hQ_3__4->SetBinContent(331,20);
   hQ_3__4->SetBinContent(332,19);
   hQ_3__4->SetBinContent(333,14);
   hQ_3__4->SetBinContent(334,13);
   hQ_3__4->SetBinContent(335,4);
   hQ_3__4->SetBinContent(336,3);
   hQ_3__4->SetBinContent(338,4);
   hQ_3__4->SetBinContent(339,1);
   hQ_3__4->SetBinContent(340,2);
   hQ_3__4->SetBinContent(341,2);
   hQ_3__4->SetBinContent(343,3);
   hQ_3__4->SetBinContent(344,2);
   hQ_3__4->SetBinContent(347,2);
   hQ_3__4->SetBinContent(348,1);
   hQ_3__4->SetBinContent(349,1);
   hQ_3__4->SetBinContent(350,2);
   hQ_3__4->SetBinContent(357,1);
   hQ_3__4->SetBinContent(358,1);
   hQ_3__4->SetBinContent(360,1);
   hQ_3__4->SetBinContent(363,1);
   hQ_3__4->SetBinContent(366,1);
   hQ_3__4->SetBinContent(367,1);
   hQ_3__4->SetBinContent(370,1);
   hQ_3__4->SetBinContent(372,1);
   hQ_3__4->SetBinContent(374,1);
   hQ_3__4->SetBinContent(377,1);
   hQ_3__4->SetBinContent(386,1);
   hQ_3__4->SetBinContent(397,1);
   hQ_3__4->SetBinContent(403,1);
   hQ_3__4->SetBinContent(404,1);
   hQ_3__4->SetBinContent(406,1);
   hQ_3__4->SetBinContent(408,1);
   hQ_3__4->SetBinContent(410,1);
   hQ_3__4->SetBinContent(413,1);
   hQ_3__4->SetBinContent(416,1);
   hQ_3__4->SetBinContent(425,1);
   hQ_3__4->SetBinContent(426,1);
   hQ_3__4->SetBinContent(428,2);
   hQ_3__4->SetBinContent(429,1);
   hQ_3__4->SetBinContent(430,1);
   hQ_3__4->SetBinContent(431,2);
   hQ_3__4->SetBinContent(433,2);
   hQ_3__4->SetBinContent(435,1);
   hQ_3__4->SetBinContent(436,1);
   hQ_3__4->SetBinContent(437,1);
   hQ_3__4->SetBinContent(440,1);
   hQ_3__4->SetBinContent(445,1);
   hQ_3__4->SetBinContent(446,1);
   hQ_3__4->SetBinContent(449,2);
   hQ_3__4->SetBinContent(451,1);
   hQ_3__4->SetBinContent(454,1);
   hQ_3__4->SetBinContent(455,2);
   hQ_3__4->SetBinContent(456,1);
   hQ_3__4->SetBinContent(458,1);
   hQ_3__4->SetBinContent(459,1);
   hQ_3__4->SetBinContent(464,2);
   hQ_3__4->SetBinContent(465,1);
   hQ_3__4->SetBinContent(468,1);
   hQ_3__4->SetBinContent(469,1);
   hQ_3__4->SetBinContent(470,1);
   hQ_3__4->SetBinContent(474,1);
   hQ_3__4->SetBinContent(476,2);
   hQ_3__4->SetBinContent(477,2);
   hQ_3__4->SetBinContent(478,1);
   hQ_3__4->SetBinContent(480,1);
   hQ_3__4->SetBinContent(481,1);
   hQ_3__4->SetBinContent(482,1);
   hQ_3__4->SetBinContent(485,3);
   hQ_3__4->SetBinContent(486,2);
   hQ_3__4->SetBinContent(487,3);
   hQ_3__4->SetBinContent(490,1);
   hQ_3__4->SetBinContent(491,3);
   hQ_3__4->SetBinContent(492,3);
   hQ_3__4->SetBinContent(493,5);
   hQ_3__4->SetBinContent(494,3);
   hQ_3__4->SetBinContent(495,4);
   hQ_3__4->SetBinContent(496,3);
   hQ_3__4->SetBinContent(497,5);
   hQ_3__4->SetBinContent(498,5);
   hQ_3__4->SetBinContent(499,4);
   hQ_3__4->SetBinContent(500,3);
   hQ_3__4->SetBinContent(501,3);
   hQ_3__4->SetBinContent(502,1);
   hQ_3__4->SetBinContent(503,4);
   hQ_3__4->SetBinContent(504,1);
   hQ_3__4->SetBinContent(505,3);
   hQ_3__4->SetBinContent(506,1);
   hQ_3__4->SetBinContent(507,3);
   hQ_3__4->SetBinContent(510,1);
   hQ_3__4->SetEntries(135566);
   hQ_3__4->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats_LaTex = ptstats->AddText("hQ_3");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 135566 ");
   ptstats_LaTex = ptstats->AddText("Mean  =   6663");
   ptstats_LaTex = ptstats->AddText("Std Dev   =   7226");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_3__4->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_3__4);

   ci = TColor::GetColor("#000099");
   hQ_3__4->SetLineColor(ci);
   hQ_3__4->GetXaxis()->SetTitle("Waveboard ADC units");
    hQ_3__4->GetXaxis()->SetRangeUser(0,20000);
   hQ_3__4->GetXaxis()->SetLabelFont(42);
   hQ_3__4->GetXaxis()->SetLabelSize(0.035);
   hQ_3__4->GetXaxis()->SetTitleSize(0.035);
   hQ_3__4->GetXaxis()->SetTitleOffset(1);
   hQ_3__4->GetXaxis()->SetTitleFont(42);
 //  hQ_3__4->GetYaxis()->SetTitle("N");
   hQ_3__4->GetYaxis()->SetLabelFont(42);
   hQ_3__4->GetYaxis()->SetLabelSize(0.035);
   hQ_3__4->GetYaxis()->SetTitleSize(0.035);
   hQ_3__4->GetYaxis()->SetTitleFont(42);
   hQ_3__4->GetZaxis()->SetLabelFont(42);
   hQ_3__4->GetZaxis()->SetLabelSize(0.035);
   hQ_3__4->GetZaxis()->SetTitleSize(0.035);
   hQ_3__4->GetZaxis()->SetTitleOffset(1);
   hQ_3__4->GetZaxis()->SetTitleFont(42);
    hQ_3__4->SetStats(0);
   hQ_3__4->Draw("");
   
   pt = new TPaveText(0.4500207,0.9356235,0.5499793,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt_LaTex = pt->AddText("hQ_3");
   pt->Draw();
   Canvas_1_n2_4->Modified();
   Canvas_1_n2->cd();
  
// ------------>Primitives in pad: Canvas_1_n2_5
   TPad *Canvas_1_n2_5 = new TPad("Canvas_1_n2_5", "Canvas_1_n2_5",0.3433333,0.3433333,0.6566667,0.6566667);
   Canvas_1_n2_5->Draw();
   Canvas_1_n2_5->cd();
   Canvas_1_n2_5->Range(-3750,-339.9375,33750,3059.438);
   Canvas_1_n2_5->SetFillColor(0);
   Canvas_1_n2_5->SetBorderMode(0);
   Canvas_1_n2_5->SetBorderSize(2);
   Canvas_1_n2_5->SetFrameBorderMode(0);
   Canvas_1_n2_5->SetFrameBorderMode(0);
   
   TH1D *hQ_4__5 = new TH1D("","",1000,0,100000);
   hQ_4__5->SetBinContent(0,8);
   hQ_4__5->SetBinContent(43,1);
   hQ_4__5->SetBinContent(61,1);
   hQ_4__5->SetBinContent(62,1);
   hQ_4__5->SetBinContent(63,15);
   hQ_4__5->SetBinContent(64,45);
   hQ_4__5->SetBinContent(65,58);
   hQ_4__5->SetBinContent(66,106);
   hQ_4__5->SetBinContent(67,147);
   hQ_4__5->SetBinContent(68,185);
   hQ_4__5->SetBinContent(69,191);
   hQ_4__5->SetBinContent(70,228);
   hQ_4__5->SetBinContent(71,258);
   hQ_4__5->SetBinContent(72,291);
   hQ_4__5->SetBinContent(73,309);
   hQ_4__5->SetBinContent(74,341);
   hQ_4__5->SetBinContent(75,366);
   hQ_4__5->SetBinContent(76,384);
   hQ_4__5->SetBinContent(77,378);
   hQ_4__5->SetBinContent(78,390);
   hQ_4__5->SetBinContent(79,418);
   hQ_4__5->SetBinContent(80,441);
   hQ_4__5->SetBinContent(81,476);
   hQ_4__5->SetBinContent(82,457);
   hQ_4__5->SetBinContent(83,485);
   hQ_4__5->SetBinContent(84,558);
   hQ_4__5->SetBinContent(85,569);
   hQ_4__5->SetBinContent(86,579);
   hQ_4__5->SetBinContent(87,632);
   hQ_4__5->SetBinContent(88,694);
   hQ_4__5->SetBinContent(89,723);
   hQ_4__5->SetBinContent(90,759);
   hQ_4__5->SetBinContent(91,820);
   hQ_4__5->SetBinContent(92,862);
   hQ_4__5->SetBinContent(93,969);
   hQ_4__5->SetBinContent(94,960);
   hQ_4__5->SetBinContent(95,1074);
   hQ_4__5->SetBinContent(96,1126);
   hQ_4__5->SetBinContent(97,1292);
   hQ_4__5->SetBinContent(98,1418);
   hQ_4__5->SetBinContent(99,1508);
   hQ_4__5->SetBinContent(100,1650);
   hQ_4__5->SetBinContent(101,1787);
   hQ_4__5->SetBinContent(102,2067);
   hQ_4__5->SetBinContent(103,2199);
   hQ_4__5->SetBinContent(104,2430);
   hQ_4__5->SetBinContent(105,2533);
   hQ_4__5->SetBinContent(106,2590);
   hQ_4__5->SetBinContent(107,2456);
   hQ_4__5->SetBinContent(108,2320);
   hQ_4__5->SetBinContent(109,1948);
   hQ_4__5->SetBinContent(110,1594);
   hQ_4__5->SetBinContent(111,1131);
   hQ_4__5->SetBinContent(112,784);
   hQ_4__5->SetBinContent(113,449);
   hQ_4__5->SetBinContent(114,253);
   hQ_4__5->SetBinContent(115,109);
   hQ_4__5->SetBinContent(116,41);
   hQ_4__5->SetBinContent(117,19);
   hQ_4__5->SetBinContent(118,5);
   hQ_4__5->SetBinContent(119,1);
   hQ_4__5->SetBinContent(121,1);
   hQ_4__5->SetBinContent(134,1);
   hQ_4__5->SetBinContent(136,1);
   hQ_4__5->SetBinContent(179,1);
   hQ_4__5->SetBinContent(186,1);
   hQ_4__5->SetBinContent(191,1);
   hQ_4__5->SetBinContent(195,1);
   hQ_4__5->SetBinContent(196,1);
   hQ_4__5->SetBinContent(205,2);
   hQ_4__5->SetBinContent(393,1);
   hQ_4__5->SetBinContent(400,1);
   hQ_4__5->SetBinContent(409,1);
   hQ_4__5->SetBinContent(411,1);
   hQ_4__5->SetBinContent(415,2);
   hQ_4__5->SetBinContent(416,1);
   hQ_4__5->SetBinContent(418,2);
   hQ_4__5->SetBinContent(419,1);
   hQ_4__5->SetBinContent(420,3);
   hQ_4__5->SetBinContent(421,3);
   hQ_4__5->SetBinContent(423,2);
   hQ_4__5->SetBinContent(424,4);
   hQ_4__5->SetBinContent(425,2);
   hQ_4__5->SetBinContent(426,1);
   hQ_4__5->SetBinContent(427,2);
   hQ_4__5->SetBinContent(429,3);
   hQ_4__5->SetBinContent(430,1);
   hQ_4__5->SetBinContent(431,3);
   hQ_4__5->SetBinContent(432,3);
   hQ_4__5->SetBinContent(433,5);
   hQ_4__5->SetBinContent(434,7);
   hQ_4__5->SetBinContent(435,3);
   hQ_4__5->SetBinContent(436,5);
   hQ_4__5->SetBinContent(437,4);
   hQ_4__5->SetBinContent(438,2);
   hQ_4__5->SetBinContent(439,2);
   hQ_4__5->SetBinContent(440,1);
   hQ_4__5->SetBinContent(441,1);
   hQ_4__5->SetBinContent(443,1);
   hQ_4__5->SetEntries(46967);
   hQ_4__5->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats_LaTex = ptstats->AddText("hQ_4");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 46967  ");
   ptstats_LaTex = ptstats->AddText("Mean  =   9755");
   ptstats_LaTex = ptstats->AddText("Std Dev   =   1104");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_4__5->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_4__5);

   ci = TColor::GetColor("#000099");
   hQ_4__5->SetLineColor(ci);
   hQ_4__5->GetXaxis()->SetTitle("Waveboard ADC units");
    hQ_4__5->GetXaxis()->SetRangeUser(0,20000);
   hQ_4__5->GetXaxis()->SetLabelFont(42);
   hQ_4__5->GetXaxis()->SetLabelSize(0.035);
   hQ_4__5->GetXaxis()->SetTitleSize(0.035);
   hQ_4__5->GetXaxis()->SetTitleOffset(1);
   hQ_4__5->GetXaxis()->SetTitleFont(42);
  // hQ_4__5->GetYaxis()->SetTitle("N");
   hQ_4__5->GetYaxis()->SetLabelFont(42);
   hQ_4__5->GetYaxis()->SetLabelSize(0.035);
   hQ_4__5->GetYaxis()->SetTitleSize(0.035);
   hQ_4__5->GetYaxis()->SetTitleFont(42);
   hQ_4__5->GetZaxis()->SetLabelFont(42);
   hQ_4__5->GetZaxis()->SetLabelSize(0.035);
   hQ_4__5->GetZaxis()->SetTitleSize(0.035);
   hQ_4__5->GetZaxis()->SetTitleOffset(1);
   hQ_4__5->GetZaxis()->SetTitleFont(42);
    hQ_4__5->SetStats(0);
   hQ_4__5->Draw("");
   
   pt = new TPaveText(0.4500207,0.9356235,0.5499793,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt_LaTex = pt->AddText("hQ_4");
   pt->Draw();
   Canvas_1_n2_5->Modified();
   Canvas_1_n2->cd();
  
// ------------>Primitives in pad: Canvas_1_n2_6
   TPad *Canvas_1_n2_6 = new TPad("Canvas_1_n2_6", "Canvas_1_n2_6",0.6766667,0.3433333,0.99,0.6566667);
   Canvas_1_n2_6->Draw();
   Canvas_1_n2_6->cd();
   Canvas_1_n2_6->Range(-3750,-1086.225,33750,9776.025);
   Canvas_1_n2_6->SetFillColor(0);
   Canvas_1_n2_6->SetBorderMode(0);
   Canvas_1_n2_6->SetBorderSize(2);
   Canvas_1_n2_6->SetFrameBorderMode(0);
   Canvas_1_n2_6->SetFrameBorderMode(0);
   
   TH1D *hQ_8__6 = new TH1D("","",1000,0,100000);
   hQ_8__6->SetBinContent(0,29);
   hQ_8__6->SetBinContent(1,13);
   hQ_8__6->SetBinContent(2,1758);
   hQ_8__6->SetBinContent(3,8276);
   hQ_8__6->SetBinContent(4,6395);
   hQ_8__6->SetBinContent(5,4309);
   hQ_8__6->SetBinContent(6,3029);
   hQ_8__6->SetBinContent(7,2436);
   hQ_8__6->SetBinContent(8,1917);
   hQ_8__6->SetBinContent(9,1556);
   hQ_8__6->SetBinContent(10,1417);
   hQ_8__6->SetBinContent(11,1164);
   hQ_8__6->SetBinContent(12,1002);
   hQ_8__6->SetBinContent(13,914);
   hQ_8__6->SetBinContent(14,846);
   hQ_8__6->SetBinContent(15,758);
   hQ_8__6->SetBinContent(16,700);
   hQ_8__6->SetBinContent(17,675);
   hQ_8__6->SetBinContent(18,605);
   hQ_8__6->SetBinContent(19,546);
   hQ_8__6->SetBinContent(20,512);
   hQ_8__6->SetBinContent(21,494);
   hQ_8__6->SetBinContent(22,452);
   hQ_8__6->SetBinContent(23,452);
   hQ_8__6->SetBinContent(24,400);
   hQ_8__6->SetBinContent(25,403);
   hQ_8__6->SetBinContent(26,364);
   hQ_8__6->SetBinContent(27,367);
   hQ_8__6->SetBinContent(28,355);
   hQ_8__6->SetBinContent(29,336);
   hQ_8__6->SetBinContent(30,320);
   hQ_8__6->SetBinContent(31,306);
   hQ_8__6->SetBinContent(32,315);
   hQ_8__6->SetBinContent(33,276);
   hQ_8__6->SetBinContent(34,294);
   hQ_8__6->SetBinContent(35,244);
   hQ_8__6->SetBinContent(36,263);
   hQ_8__6->SetBinContent(37,284);
   hQ_8__6->SetBinContent(38,261);
   hQ_8__6->SetBinContent(39,252);
   hQ_8__6->SetBinContent(40,245);
   hQ_8__6->SetBinContent(41,236);
   hQ_8__6->SetBinContent(42,204);
   hQ_8__6->SetBinContent(43,232);
   hQ_8__6->SetBinContent(44,238);
   hQ_8__6->SetBinContent(45,197);
   hQ_8__6->SetBinContent(46,201);
   hQ_8__6->SetBinContent(47,203);
   hQ_8__6->SetBinContent(48,200);
   hQ_8__6->SetBinContent(49,161);
   hQ_8__6->SetBinContent(50,182);
   hQ_8__6->SetBinContent(51,164);
   hQ_8__6->SetBinContent(52,154);
   hQ_8__6->SetBinContent(53,187);
   hQ_8__6->SetBinContent(54,174);
   hQ_8__6->SetBinContent(55,160);
   hQ_8__6->SetBinContent(56,165);
   hQ_8__6->SetBinContent(57,148);
   hQ_8__6->SetBinContent(58,141);
   hQ_8__6->SetBinContent(59,162);
   hQ_8__6->SetBinContent(60,142);
   hQ_8__6->SetBinContent(61,139);
   hQ_8__6->SetBinContent(62,120);
   hQ_8__6->SetBinContent(63,135);
   hQ_8__6->SetBinContent(64,148);
   hQ_8__6->SetBinContent(65,153);
   hQ_8__6->SetBinContent(66,149);
   hQ_8__6->SetBinContent(67,128);
   hQ_8__6->SetBinContent(68,168);
   hQ_8__6->SetBinContent(69,170);
   hQ_8__6->SetBinContent(70,150);
   hQ_8__6->SetBinContent(71,165);
   hQ_8__6->SetBinContent(72,166);
   hQ_8__6->SetBinContent(73,160);
   hQ_8__6->SetBinContent(74,195);
   hQ_8__6->SetBinContent(75,184);
   hQ_8__6->SetBinContent(76,186);
   hQ_8__6->SetBinContent(77,176);
   hQ_8__6->SetBinContent(78,244);
   hQ_8__6->SetBinContent(79,221);
   hQ_8__6->SetBinContent(80,218);
   hQ_8__6->SetBinContent(81,226);
   hQ_8__6->SetBinContent(82,220);
   hQ_8__6->SetBinContent(83,242);
   hQ_8__6->SetBinContent(84,248);
   hQ_8__6->SetBinContent(85,267);
   hQ_8__6->SetBinContent(86,289);
   hQ_8__6->SetBinContent(87,302);
   hQ_8__6->SetBinContent(88,319);
   hQ_8__6->SetBinContent(89,314);
   hQ_8__6->SetBinContent(90,341);
   hQ_8__6->SetBinContent(91,331);
   hQ_8__6->SetBinContent(92,394);
   hQ_8__6->SetBinContent(93,361);
   hQ_8__6->SetBinContent(94,414);
   hQ_8__6->SetBinContent(95,395);
   hQ_8__6->SetBinContent(96,408);
   hQ_8__6->SetBinContent(97,451);
   hQ_8__6->SetBinContent(98,472);
   hQ_8__6->SetBinContent(99,534);
   hQ_8__6->SetBinContent(100,522);
   hQ_8__6->SetBinContent(101,531);
   hQ_8__6->SetBinContent(102,567);
   hQ_8__6->SetBinContent(103,620);
   hQ_8__6->SetBinContent(104,612);
   hQ_8__6->SetBinContent(105,729);
   hQ_8__6->SetBinContent(106,760);
   hQ_8__6->SetBinContent(107,754);
   hQ_8__6->SetBinContent(108,838);
   hQ_8__6->SetBinContent(109,881);
   hQ_8__6->SetBinContent(110,962);
   hQ_8__6->SetBinContent(111,977);
   hQ_8__6->SetBinContent(112,1070);
   hQ_8__6->SetBinContent(113,1174);
   hQ_8__6->SetBinContent(114,1257);
   hQ_8__6->SetBinContent(115,1381);
   hQ_8__6->SetBinContent(116,1413);
   hQ_8__6->SetBinContent(117,1570);
   hQ_8__6->SetBinContent(118,1798);
   hQ_8__6->SetBinContent(119,1896);
   hQ_8__6->SetBinContent(120,2007);
   hQ_8__6->SetBinContent(121,2129);
   hQ_8__6->SetBinContent(122,2225);
   hQ_8__6->SetBinContent(123,2164);
   hQ_8__6->SetBinContent(124,2005);
   hQ_8__6->SetBinContent(125,1770);
   hQ_8__6->SetBinContent(126,1535);
   hQ_8__6->SetBinContent(127,1154);
   hQ_8__6->SetBinContent(128,914);
   hQ_8__6->SetBinContent(129,646);
   hQ_8__6->SetBinContent(130,379);
   hQ_8__6->SetBinContent(131,228);
   hQ_8__6->SetBinContent(132,124);
   hQ_8__6->SetBinContent(133,73);
   hQ_8__6->SetBinContent(134,29);
   hQ_8__6->SetBinContent(135,12);
   hQ_8__6->SetBinContent(136,2);
   hQ_8__6->SetBinContent(137,2);
   hQ_8__6->SetBinContent(173,1);
   hQ_8__6->SetBinContent(210,1);
   hQ_8__6->SetBinContent(226,1);
   hQ_8__6->SetBinContent(232,1);
   hQ_8__6->SetBinContent(233,1);
   hQ_8__6->SetBinContent(241,1);
   hQ_8__6->SetBinContent(329,1);
   hQ_8__6->SetBinContent(330,4);
   hQ_8__6->SetBinContent(331,11);
   hQ_8__6->SetBinContent(332,7);
   hQ_8__6->SetBinContent(333,2);
   hQ_8__6->SetBinContent(334,6);
   hQ_8__6->SetBinContent(335,5);
   hQ_8__6->SetBinContent(336,1);
   hQ_8__6->SetBinContent(337,4);
   hQ_8__6->SetBinContent(338,2);
   hQ_8__6->SetBinContent(340,3);
   hQ_8__6->SetBinContent(341,3);
   hQ_8__6->SetBinContent(343,3);
   hQ_8__6->SetBinContent(346,1);
   hQ_8__6->SetBinContent(347,1);
   hQ_8__6->SetBinContent(348,1);
   hQ_8__6->SetBinContent(349,1);
   hQ_8__6->SetBinContent(351,2);
   hQ_8__6->SetBinContent(354,1);
   hQ_8__6->SetBinContent(355,1);
   hQ_8__6->SetBinContent(358,1);
   hQ_8__6->SetBinContent(361,1);
   hQ_8__6->SetBinContent(367,1);
   hQ_8__6->SetBinContent(380,1);
   hQ_8__6->SetBinContent(383,1);
   hQ_8__6->SetBinContent(385,1);
   hQ_8__6->SetBinContent(389,3);
   hQ_8__6->SetBinContent(396,1);
   hQ_8__6->SetBinContent(397,2);
   hQ_8__6->SetBinContent(400,1);
   hQ_8__6->SetBinContent(402,1);
   hQ_8__6->SetBinContent(404,1);
   hQ_8__6->SetBinContent(405,1);
   hQ_8__6->SetBinContent(406,1);
   hQ_8__6->SetBinContent(414,1);
   hQ_8__6->SetBinContent(415,1);
   hQ_8__6->SetBinContent(419,1);
   hQ_8__6->SetBinContent(421,1);
   hQ_8__6->SetBinContent(422,1);
   hQ_8__6->SetBinContent(423,1);
   hQ_8__6->SetBinContent(428,1);
   hQ_8__6->SetBinContent(431,1);
   hQ_8__6->SetBinContent(432,2);
   hQ_8__6->SetBinContent(433,2);
   hQ_8__6->SetBinContent(434,1);
   hQ_8__6->SetBinContent(435,2);
   hQ_8__6->SetBinContent(436,1);
   hQ_8__6->SetBinContent(437,2);
   hQ_8__6->SetBinContent(440,2);
   hQ_8__6->SetBinContent(441,4);
   hQ_8__6->SetBinContent(442,6);
   hQ_8__6->SetBinContent(443,1);
   hQ_8__6->SetBinContent(444,2);
   hQ_8__6->SetBinContent(445,4);
   hQ_8__6->SetBinContent(446,1);
   hQ_8__6->SetBinContent(447,5);
   hQ_8__6->SetBinContent(448,5);
   hQ_8__6->SetBinContent(449,5);
   hQ_8__6->SetBinContent(450,4);
   hQ_8__6->SetBinContent(451,1);
   hQ_8__6->SetBinContent(452,3);
   hQ_8__6->SetBinContent(453,5);
   hQ_8__6->SetBinContent(454,1);
   hQ_8__6->SetBinContent(455,1);
   hQ_8__6->SetBinContent(456,2);
   hQ_8__6->SetBinContent(457,2);
   hQ_8__6->SetBinContent(458,1);
   hQ_8__6->SetBinContent(461,1);
   hQ_8__6->SetEntries(96961);
   hQ_8__6->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats_LaTex = ptstats->AddText("hQ_8");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 96961  ");
   ptstats_LaTex = ptstats->AddText("Mean  =   6058");
   ptstats_LaTex = ptstats->AddText("Std Dev   =   5092");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_8__6->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_8__6);

   ci = TColor::GetColor("#000099");
   hQ_8__6->SetLineColor(ci);
   hQ_8__6->GetXaxis()->SetTitle("Waveboard ADC units");
    hQ_8__6->GetXaxis()->SetRangeUser(0,20000);
   hQ_8__6->GetXaxis()->SetLabelFont(42);
   hQ_8__6->GetXaxis()->SetLabelSize(0.035);
   hQ_8__6->GetXaxis()->SetTitleSize(0.035);
   hQ_8__6->GetXaxis()->SetTitleOffset(1);
   hQ_8__6->GetXaxis()->SetTitleFont(42);
 //  hQ_8__6->GetYaxis()->SetTitle("N");
   hQ_8__6->GetYaxis()->SetLabelFont(42);
   hQ_8__6->GetYaxis()->SetLabelSize(0.035);
   hQ_8__6->GetYaxis()->SetTitleSize(0.035);
   hQ_8__6->GetYaxis()->SetTitleFont(42);
   hQ_8__6->GetZaxis()->SetLabelFont(42);
   hQ_8__6->GetZaxis()->SetLabelSize(0.035);
   hQ_8__6->GetZaxis()->SetTitleSize(0.035);
   hQ_8__6->GetZaxis()->SetTitleOffset(1);
   hQ_8__6->GetZaxis()->SetTitleFont(42);
    hQ_8__6->SetStats(0);
   hQ_8__6->Draw("");
   
   pt = new TPaveText(0.4500207,0.9356235,0.5499793,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt_LaTex = pt->AddText("hQ_8");
   pt->Draw();
   Canvas_1_n2_6->Modified();
   Canvas_1_n2->cd();
  
// ------------>Primitives in pad: Canvas_1_n2_7
   TPad *Canvas_1_n2_7 = new TPad("Canvas_1_n2_7", "Canvas_1_n2_7",0.01,0.01,0.3233333,0.3233333);
   Canvas_1_n2_7->Draw();
   Canvas_1_n2_7->cd();
   Canvas_1_n2_7->Range(-3750,-2636.55,33750,23728.95);
   Canvas_1_n2_7->SetFillColor(0);
   Canvas_1_n2_7->SetBorderMode(0);
   Canvas_1_n2_7->SetBorderSize(2);
   Canvas_1_n2_7->SetFrameBorderMode(0);
   Canvas_1_n2_7->SetFrameBorderMode(0);
   
   TH1D *hQ_6__7 = new TH1D("","",1000,0,100000);
   hQ_6__7->SetBinContent(0,29);
   hQ_6__7->SetBinContent(1,117);
   hQ_6__7->SetBinContent(2,5073);
   hQ_6__7->SetBinContent(3,20088);
   hQ_6__7->SetBinContent(4,18356);
   hQ_6__7->SetBinContent(5,12478);
   hQ_6__7->SetBinContent(6,8647);
   hQ_6__7->SetBinContent(7,5995);
   hQ_6__7->SetBinContent(8,4053);
   hQ_6__7->SetBinContent(9,2742);
   hQ_6__7->SetBinContent(10,1866);
   hQ_6__7->SetBinContent(11,1292);
   hQ_6__7->SetBinContent(12,887);
   hQ_6__7->SetBinContent(13,701);
   hQ_6__7->SetBinContent(14,498);
   hQ_6__7->SetBinContent(15,384);
   hQ_6__7->SetBinContent(16,265);
   hQ_6__7->SetBinContent(17,223);
   hQ_6__7->SetBinContent(18,152);
   hQ_6__7->SetBinContent(19,149);
   hQ_6__7->SetBinContent(20,118);
   hQ_6__7->SetBinContent(21,84);
   hQ_6__7->SetBinContent(22,71);
   hQ_6__7->SetBinContent(23,54);
   hQ_6__7->SetBinContent(24,61);
   hQ_6__7->SetBinContent(25,42);
   hQ_6__7->SetBinContent(26,41);
   hQ_6__7->SetBinContent(27,35);
   hQ_6__7->SetBinContent(28,33);
   hQ_6__7->SetBinContent(29,27);
   hQ_6__7->SetBinContent(30,19);
   hQ_6__7->SetBinContent(31,29);
   hQ_6__7->SetBinContent(32,20);
   hQ_6__7->SetBinContent(33,17);
   hQ_6__7->SetBinContent(34,14);
   hQ_6__7->SetBinContent(35,15);
   hQ_6__7->SetBinContent(36,13);
   hQ_6__7->SetBinContent(37,9);
   hQ_6__7->SetBinContent(38,14);
   hQ_6__7->SetBinContent(39,19);
   hQ_6__7->SetBinContent(40,13);
   hQ_6__7->SetBinContent(41,11);
   hQ_6__7->SetBinContent(42,10);
   hQ_6__7->SetBinContent(43,8);
   hQ_6__7->SetBinContent(44,10);
   hQ_6__7->SetBinContent(45,8);
   hQ_6__7->SetBinContent(46,9);
   hQ_6__7->SetBinContent(47,6);
   hQ_6__7->SetBinContent(48,6);
   hQ_6__7->SetBinContent(49,4);
   hQ_6__7->SetBinContent(50,6);
   hQ_6__7->SetBinContent(51,6);
   hQ_6__7->SetBinContent(52,1);
   hQ_6__7->SetBinContent(53,1);
   hQ_6__7->SetBinContent(54,4);
   hQ_6__7->SetBinContent(55,6);
   hQ_6__7->SetBinContent(56,2);
   hQ_6__7->SetBinContent(57,4);
   hQ_6__7->SetBinContent(58,2);
   hQ_6__7->SetBinContent(59,1);
   hQ_6__7->SetBinContent(60,5);
   hQ_6__7->SetBinContent(61,2);
   hQ_6__7->SetBinContent(62,1);
   hQ_6__7->SetBinContent(63,3);
   hQ_6__7->SetBinContent(64,2);
   hQ_6__7->SetBinContent(65,2);
   hQ_6__7->SetBinContent(66,1);
   hQ_6__7->SetBinContent(67,5);
   hQ_6__7->SetBinContent(68,4);
   hQ_6__7->SetBinContent(69,4);
   hQ_6__7->SetBinContent(70,7);
   hQ_6__7->SetBinContent(71,4);
   hQ_6__7->SetBinContent(72,3);
   hQ_6__7->SetBinContent(73,1);
   hQ_6__7->SetBinContent(75,4);
   hQ_6__7->SetBinContent(76,4);
   hQ_6__7->SetBinContent(77,4);
   hQ_6__7->SetBinContent(78,2);
   hQ_6__7->SetBinContent(79,1);
   hQ_6__7->SetBinContent(80,3);
   hQ_6__7->SetBinContent(81,4);
   hQ_6__7->SetBinContent(82,3);
   hQ_6__7->SetBinContent(83,3);
   hQ_6__7->SetBinContent(84,5);
   hQ_6__7->SetBinContent(85,1);
   hQ_6__7->SetBinContent(86,3);
   hQ_6__7->SetBinContent(87,6);
   hQ_6__7->SetBinContent(88,2);
   hQ_6__7->SetBinContent(89,6);
   hQ_6__7->SetBinContent(90,3);
   hQ_6__7->SetBinContent(91,3);
   hQ_6__7->SetBinContent(92,2);
   hQ_6__7->SetBinContent(93,5);
   hQ_6__7->SetBinContent(94,2);
   hQ_6__7->SetBinContent(95,3);
   hQ_6__7->SetBinContent(96,1);
   hQ_6__7->SetBinContent(97,4);
   hQ_6__7->SetBinContent(98,1);
   hQ_6__7->SetBinContent(99,5);
   hQ_6__7->SetBinContent(100,1);
   hQ_6__7->SetBinContent(101,1);
   hQ_6__7->SetBinContent(102,4);
   hQ_6__7->SetBinContent(103,2);
   hQ_6__7->SetBinContent(104,2);
   hQ_6__7->SetBinContent(105,6);
   hQ_6__7->SetBinContent(106,5);
   hQ_6__7->SetBinContent(107,2);
   hQ_6__7->SetBinContent(108,4);
   hQ_6__7->SetBinContent(109,3);
   hQ_6__7->SetBinContent(110,3);
   hQ_6__7->SetBinContent(111,4);
   hQ_6__7->SetBinContent(112,3);
   hQ_6__7->SetBinContent(113,5);
   hQ_6__7->SetBinContent(114,4);
   hQ_6__7->SetBinContent(115,2);
   hQ_6__7->SetBinContent(116,5);
   hQ_6__7->SetBinContent(117,3);
   hQ_6__7->SetBinContent(119,4);
   hQ_6__7->SetBinContent(120,3);
   hQ_6__7->SetBinContent(121,1);
   hQ_6__7->SetBinContent(122,5);
   hQ_6__7->SetBinContent(123,1);
   hQ_6__7->SetBinContent(124,6);
   hQ_6__7->SetBinContent(125,5);
   hQ_6__7->SetBinContent(126,2);
   hQ_6__7->SetBinContent(127,9);
   hQ_6__7->SetBinContent(128,4);
   hQ_6__7->SetBinContent(129,4);
   hQ_6__7->SetBinContent(130,1);
   hQ_6__7->SetBinContent(131,2);
   hQ_6__7->SetBinContent(132,2);
   hQ_6__7->SetBinContent(133,7);
   hQ_6__7->SetBinContent(134,2);
   hQ_6__7->SetBinContent(135,3);
   hQ_6__7->SetBinContent(136,1);
   hQ_6__7->SetBinContent(137,1);
   hQ_6__7->SetBinContent(138,2);
   hQ_6__7->SetBinContent(139,1);
   hQ_6__7->SetBinContent(140,1);
   hQ_6__7->SetBinContent(151,1);
   hQ_6__7->SetBinContent(329,1);
   hQ_6__7->SetBinContent(330,17);
   hQ_6__7->SetBinContent(331,25);
   hQ_6__7->SetBinContent(332,14);
   hQ_6__7->SetBinContent(333,20);
   hQ_6__7->SetBinContent(334,8);
   hQ_6__7->SetBinContent(335,7);
   hQ_6__7->SetBinContent(336,6);
   hQ_6__7->SetBinContent(337,5);
   hQ_6__7->SetBinContent(338,3);
   hQ_6__7->SetBinContent(339,3);
   hQ_6__7->SetBinContent(340,1);
   hQ_6__7->SetBinContent(342,1);
   hQ_6__7->SetBinContent(344,1);
   hQ_6__7->SetBinContent(346,1);
   hQ_6__7->SetBinContent(357,1);
   hQ_6__7->SetBinContent(358,1);
   hQ_6__7->SetBinContent(361,1);
   hQ_6__7->SetBinContent(390,1);
   hQ_6__7->SetBinContent(455,2);
   hQ_6__7->SetEntries(85218);
   hQ_6__7->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats_LaTex = ptstats->AddText("hQ_6");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 85218  ");
   ptstats_LaTex = ptstats->AddText("Mean  =  520.9");
   ptstats_LaTex = ptstats->AddText("Std Dev   =  643.8");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_6__7->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_6__7);

   ci = TColor::GetColor("#000099");
   hQ_6__7->SetLineColor(ci);
   hQ_6__7->GetXaxis()->SetTitle("Waveboard ADC units");
    hQ_6__7->GetXaxis()->SetRangeUser(0,20000);
   hQ_6__7->GetXaxis()->SetLabelFont(42);
   hQ_6__7->GetXaxis()->SetLabelSize(0.035);
   hQ_6__7->GetXaxis()->SetTitleSize(0.035);
   hQ_6__7->GetXaxis()->SetTitleOffset(1);
   hQ_6__7->GetXaxis()->SetTitleFont(42);
 //  hQ_6__7->GetYaxis()->SetTitle("N");
   hQ_6__7->GetYaxis()->SetLabelFont(42);
   hQ_6__7->GetYaxis()->SetLabelSize(0.035);
   hQ_6__7->GetYaxis()->SetTitleSize(0.035);
   hQ_6__7->GetYaxis()->SetTitleFont(42);
   hQ_6__7->GetZaxis()->SetLabelFont(42);
   hQ_6__7->GetZaxis()->SetLabelSize(0.035);
   hQ_6__7->GetZaxis()->SetTitleSize(0.035);
   hQ_6__7->GetZaxis()->SetTitleOffset(1);
   hQ_6__7->GetZaxis()->SetTitleFont(42);
    hQ_6__7->SetStats(0);
   hQ_6__7->Draw("");
   
   pt = new TPaveText(0.4500207,0.9356235,0.5499793,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt_LaTex = pt->AddText("hQ_6");
   pt->Draw();
   Canvas_1_n2_7->Modified();
   Canvas_1_n2->cd();
  
// ------------>Primitives in pad: Canvas_1_n2_8
   TPad *Canvas_1_n2_8 = new TPad("Canvas_1_n2_8", "Canvas_1_n2_8",0.3433333,0.01,0.6566667,0.3233333);
   Canvas_1_n2_8->Draw();
   Canvas_1_n2_8->cd();
   Canvas_1_n2_8->Range(-3750,-3387.694,33750,30489.24);
   Canvas_1_n2_8->SetFillColor(0);
   Canvas_1_n2_8->SetBorderMode(0);
   Canvas_1_n2_8->SetBorderSize(2);
   Canvas_1_n2_8->SetFrameBorderMode(0);
   Canvas_1_n2_8->SetFrameBorderMode(0);
   
   TH1D *hQ_7__8 = new TH1D("","",1000,0,100000);
   hQ_7__8->SetBinContent(0,33);
   hQ_7__8->SetBinContent(1,118);
   hQ_7__8->SetBinContent(2,9451);
   hQ_7__8->SetBinContent(3,25811);
   hQ_7__8->SetBinContent(4,20131);
   hQ_7__8->SetBinContent(5,14126);
   hQ_7__8->SetBinContent(6,9472);
   hQ_7__8->SetBinContent(7,6373);
   hQ_7__8->SetBinContent(8,4149);
   hQ_7__8->SetBinContent(9,2792);
   hQ_7__8->SetBinContent(10,1881);
   hQ_7__8->SetBinContent(11,1335);
   hQ_7__8->SetBinContent(12,978);
   hQ_7__8->SetBinContent(13,637);
   hQ_7__8->SetBinContent(14,514);
   hQ_7__8->SetBinContent(15,377);
   hQ_7__8->SetBinContent(16,318);
   hQ_7__8->SetBinContent(17,216);
   hQ_7__8->SetBinContent(18,198);
   hQ_7__8->SetBinContent(19,155);
   hQ_7__8->SetBinContent(20,137);
   hQ_7__8->SetBinContent(21,117);
   hQ_7__8->SetBinContent(22,102);
   hQ_7__8->SetBinContent(23,71);
   hQ_7__8->SetBinContent(24,55);
   hQ_7__8->SetBinContent(25,43);
   hQ_7__8->SetBinContent(26,37);
   hQ_7__8->SetBinContent(27,44);
   hQ_7__8->SetBinContent(28,49);
   hQ_7__8->SetBinContent(29,33);
   hQ_7__8->SetBinContent(30,31);
   hQ_7__8->SetBinContent(31,33);
   hQ_7__8->SetBinContent(32,13);
   hQ_7__8->SetBinContent(33,16);
   hQ_7__8->SetBinContent(34,24);
   hQ_7__8->SetBinContent(35,17);
   hQ_7__8->SetBinContent(36,20);
   hQ_7__8->SetBinContent(37,15);
   hQ_7__8->SetBinContent(38,17);
   hQ_7__8->SetBinContent(39,8);
   hQ_7__8->SetBinContent(40,16);
   hQ_7__8->SetBinContent(41,12);
   hQ_7__8->SetBinContent(42,9);
   hQ_7__8->SetBinContent(43,16);
   hQ_7__8->SetBinContent(44,6);
   hQ_7__8->SetBinContent(45,6);
   hQ_7__8->SetBinContent(46,6);
   hQ_7__8->SetBinContent(47,9);
   hQ_7__8->SetBinContent(48,7);
   hQ_7__8->SetBinContent(49,9);
   hQ_7__8->SetBinContent(50,7);
   hQ_7__8->SetBinContent(51,6);
   hQ_7__8->SetBinContent(52,7);
   hQ_7__8->SetBinContent(53,2);
   hQ_7__8->SetBinContent(54,5);
   hQ_7__8->SetBinContent(55,8);
   hQ_7__8->SetBinContent(56,3);
   hQ_7__8->SetBinContent(57,5);
   hQ_7__8->SetBinContent(58,5);
   hQ_7__8->SetBinContent(59,1);
   hQ_7__8->SetBinContent(60,1);
   hQ_7__8->SetBinContent(61,6);
   hQ_7__8->SetBinContent(62,7);
   hQ_7__8->SetBinContent(63,5);
   hQ_7__8->SetBinContent(64,2);
   hQ_7__8->SetBinContent(65,5);
   hQ_7__8->SetBinContent(66,8);
   hQ_7__8->SetBinContent(67,4);
   hQ_7__8->SetBinContent(68,8);
   hQ_7__8->SetBinContent(69,5);
   hQ_7__8->SetBinContent(70,4);
   hQ_7__8->SetBinContent(71,3);
   hQ_7__8->SetBinContent(72,1);
   hQ_7__8->SetBinContent(73,3);
   hQ_7__8->SetBinContent(74,4);
   hQ_7__8->SetBinContent(75,6);
   hQ_7__8->SetBinContent(76,1);
   hQ_7__8->SetBinContent(77,3);
   hQ_7__8->SetBinContent(78,5);
   hQ_7__8->SetBinContent(79,3);
   hQ_7__8->SetBinContent(80,1);
   hQ_7__8->SetBinContent(81,6);
   hQ_7__8->SetBinContent(82,4);
   hQ_7__8->SetBinContent(83,1);
   hQ_7__8->SetBinContent(84,4);
   hQ_7__8->SetBinContent(85,6);
   hQ_7__8->SetBinContent(86,2);
   hQ_7__8->SetBinContent(87,4);
   hQ_7__8->SetBinContent(88,3);
   hQ_7__8->SetBinContent(89,6);
   hQ_7__8->SetBinContent(90,3);
   hQ_7__8->SetBinContent(91,4);
   hQ_7__8->SetBinContent(92,3);
   hQ_7__8->SetBinContent(93,9);
   hQ_7__8->SetBinContent(94,2);
   hQ_7__8->SetBinContent(95,2);
   hQ_7__8->SetBinContent(96,4);
   hQ_7__8->SetBinContent(97,7);
   hQ_7__8->SetBinContent(98,8);
   hQ_7__8->SetBinContent(99,6);
   hQ_7__8->SetBinContent(100,6);
   hQ_7__8->SetBinContent(101,4);
   hQ_7__8->SetBinContent(102,2);
   hQ_7__8->SetBinContent(103,5);
   hQ_7__8->SetBinContent(104,3);
   hQ_7__8->SetBinContent(105,4);
   hQ_7__8->SetBinContent(106,4);
   hQ_7__8->SetBinContent(107,5);
   hQ_7__8->SetBinContent(108,5);
   hQ_7__8->SetBinContent(109,2);
   hQ_7__8->SetBinContent(110,4);
   hQ_7__8->SetBinContent(111,6);
   hQ_7__8->SetBinContent(112,4);
   hQ_7__8->SetBinContent(114,7);
   hQ_7__8->SetBinContent(115,2);
   hQ_7__8->SetBinContent(116,4);
   hQ_7__8->SetBinContent(117,2);
   hQ_7__8->SetBinContent(118,1);
   hQ_7__8->SetBinContent(119,7);
   hQ_7__8->SetBinContent(120,5);
   hQ_7__8->SetBinContent(121,4);
   hQ_7__8->SetBinContent(122,5);
   hQ_7__8->SetBinContent(124,1);
   hQ_7__8->SetBinContent(125,2);
   hQ_7__8->SetBinContent(126,3);
   hQ_7__8->SetBinContent(127,3);
   hQ_7__8->SetBinContent(128,2);
   hQ_7__8->SetBinContent(129,4);
   hQ_7__8->SetBinContent(131,2);
   hQ_7__8->SetBinContent(132,1);
   hQ_7__8->SetBinContent(329,1);
   hQ_7__8->SetBinContent(330,25);
   hQ_7__8->SetBinContent(331,29);
   hQ_7__8->SetBinContent(332,24);
   hQ_7__8->SetBinContent(333,18);
   hQ_7__8->SetBinContent(334,8);
   hQ_7__8->SetBinContent(335,8);
   hQ_7__8->SetBinContent(336,5);
   hQ_7__8->SetBinContent(337,2);
   hQ_7__8->SetBinContent(338,4);
   hQ_7__8->SetBinContent(339,1);
   hQ_7__8->SetBinContent(340,1);
   hQ_7__8->SetBinContent(342,1);
   hQ_7__8->SetBinContent(343,2);
   hQ_7__8->SetBinContent(344,2);
   hQ_7__8->SetBinContent(347,2);
   hQ_7__8->SetBinContent(349,1);
   hQ_7__8->SetBinContent(369,1);
   hQ_7__8->SetBinContent(372,1);
   hQ_7__8->SetEntries(100506);
   hQ_7__8->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats_LaTex = ptstats->AddText("hQ_7");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 100506 ");
   ptstats_LaTex = ptstats->AddText("Mean  =  492.4");
   ptstats_LaTex = ptstats->AddText("Std Dev   =  601.6");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_7__8->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_7__8);

   ci = TColor::GetColor("#000099");
   hQ_7__8->SetLineColor(ci);
   hQ_7__8->GetXaxis()->SetTitle("Waveboard ADC units");
    hQ_7__8->GetXaxis()->SetRangeUser(0,20000);
   hQ_7__8->GetXaxis()->SetLabelFont(42);
   hQ_7__8->GetXaxis()->SetLabelSize(0.035);
   hQ_7__8->GetXaxis()->SetTitleSize(0.035);
   hQ_7__8->GetXaxis()->SetTitleOffset(1);
   hQ_7__8->GetXaxis()->SetTitleFont(42);
  // hQ_7__8->GetYaxis()->SetTitle("N");
   hQ_7__8->GetYaxis()->SetLabelFont(42);
   hQ_7__8->GetYaxis()->SetLabelSize(0.035);
   hQ_7__8->GetYaxis()->SetTitleSize(0.035);
   hQ_7__8->GetYaxis()->SetTitleFont(42);
   hQ_7__8->GetZaxis()->SetLabelFont(42);
   hQ_7__8->GetZaxis()->SetLabelSize(0.035);
   hQ_7__8->GetZaxis()->SetTitleSize(0.035);
   hQ_7__8->GetZaxis()->SetTitleOffset(1);
   hQ_7__8->GetZaxis()->SetTitleFont(42);
    hQ_7__8->SetStats(0);
   hQ_7__8->Draw("");
   
   pt = new TPaveText(0.4500207,0.9356235,0.5499793,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt_LaTex = pt->AddText("hQ_7");
   pt->Draw();
   Canvas_1_n2_8->Modified();
   Canvas_1_n2->cd();
  
// ------------>Primitives in pad: Canvas_1_n2_9
   TPad *Canvas_1_n2_9 = new TPad("Canvas_1_n2_9", "Canvas_1_n2_9",0.6766667,0.01,0.99,0.3233333);
   Canvas_1_n2_9->Draw();
   Canvas_1_n2_9->cd();
   Canvas_1_n2_9->Range(-3750,-2838.544,33750,25546.89);
   Canvas_1_n2_9->SetFillColor(0);
   Canvas_1_n2_9->SetBorderMode(0);
   Canvas_1_n2_9->SetBorderSize(2);
   Canvas_1_n2_9->SetFrameBorderMode(0);
   Canvas_1_n2_9->SetFrameBorderMode(0);
   
   TH1D *hQ_5__9 = new TH1D("","",1000,0,100000);
   hQ_5__9->SetBinContent(0,51);
   hQ_5__9->SetBinContent(1,568);
   hQ_5__9->SetBinContent(2,11429);
   hQ_5__9->SetBinContent(3,21627);
   hQ_5__9->SetBinContent(4,16173);
   hQ_5__9->SetBinContent(5,11846);
   hQ_5__9->SetBinContent(6,9237);
   hQ_5__9->SetBinContent(7,7671);
   hQ_5__9->SetBinContent(8,6857);
   hQ_5__9->SetBinContent(9,6005);
   hQ_5__9->SetBinContent(10,5446);
   hQ_5__9->SetBinContent(11,4842);
   hQ_5__9->SetBinContent(12,4405);
   hQ_5__9->SetBinContent(13,3908);
   hQ_5__9->SetBinContent(14,3532);
   hQ_5__9->SetBinContent(15,3041);
   hQ_5__9->SetBinContent(16,2645);
   hQ_5__9->SetBinContent(17,2390);
   hQ_5__9->SetBinContent(18,2051);
   hQ_5__9->SetBinContent(19,1793);
   hQ_5__9->SetBinContent(20,1632);
   hQ_5__9->SetBinContent(21,1339);
   hQ_5__9->SetBinContent(22,1253);
   hQ_5__9->SetBinContent(23,1058);
   hQ_5__9->SetBinContent(24,918);
   hQ_5__9->SetBinContent(25,821);
   hQ_5__9->SetBinContent(26,708);
   hQ_5__9->SetBinContent(27,626);
   hQ_5__9->SetBinContent(28,557);
   hQ_5__9->SetBinContent(29,529);
   hQ_5__9->SetBinContent(30,441);
   hQ_5__9->SetBinContent(31,389);
   hQ_5__9->SetBinContent(32,339);
   hQ_5__9->SetBinContent(33,306);
   hQ_5__9->SetBinContent(34,268);
   hQ_5__9->SetBinContent(35,228);
   hQ_5__9->SetBinContent(36,218);
   hQ_5__9->SetBinContent(37,196);
   hQ_5__9->SetBinContent(38,191);
   hQ_5__9->SetBinContent(39,137);
   hQ_5__9->SetBinContent(40,161);
   hQ_5__9->SetBinContent(41,111);
   hQ_5__9->SetBinContent(42,106);
   hQ_5__9->SetBinContent(43,113);
   hQ_5__9->SetBinContent(44,99);
   hQ_5__9->SetBinContent(45,80);
   hQ_5__9->SetBinContent(46,73);
   hQ_5__9->SetBinContent(47,77);
   hQ_5__9->SetBinContent(48,79);
   hQ_5__9->SetBinContent(49,62);
   hQ_5__9->SetBinContent(50,60);
   hQ_5__9->SetBinContent(51,46);
   hQ_5__9->SetBinContent(52,53);
   hQ_5__9->SetBinContent(53,54);
   hQ_5__9->SetBinContent(54,45);
   hQ_5__9->SetBinContent(55,43);
   hQ_5__9->SetBinContent(56,32);
   hQ_5__9->SetBinContent(57,39);
   hQ_5__9->SetBinContent(58,32);
   hQ_5__9->SetBinContent(59,29);
   hQ_5__9->SetBinContent(60,27);
   hQ_5__9->SetBinContent(61,27);
   hQ_5__9->SetBinContent(62,23);
   hQ_5__9->SetBinContent(63,19);
   hQ_5__9->SetBinContent(64,23);
   hQ_5__9->SetBinContent(65,19);
   hQ_5__9->SetBinContent(66,25);
   hQ_5__9->SetBinContent(67,30);
   hQ_5__9->SetBinContent(68,20);
   hQ_5__9->SetBinContent(69,19);
   hQ_5__9->SetBinContent(70,17);
   hQ_5__9->SetBinContent(71,12);
   hQ_5__9->SetBinContent(72,13);
   hQ_5__9->SetBinContent(73,15);
   hQ_5__9->SetBinContent(74,13);
   hQ_5__9->SetBinContent(75,17);
   hQ_5__9->SetBinContent(76,17);
   hQ_5__9->SetBinContent(77,10);
   hQ_5__9->SetBinContent(78,8);
   hQ_5__9->SetBinContent(79,13);
   hQ_5__9->SetBinContent(80,9);
   hQ_5__9->SetBinContent(81,7);
   hQ_5__9->SetBinContent(82,14);
   hQ_5__9->SetBinContent(83,14);
   hQ_5__9->SetBinContent(84,12);
   hQ_5__9->SetBinContent(85,13);
   hQ_5__9->SetBinContent(86,8);
   hQ_5__9->SetBinContent(87,7);
   hQ_5__9->SetBinContent(88,7);
   hQ_5__9->SetBinContent(89,9);
   hQ_5__9->SetBinContent(90,13);
   hQ_5__9->SetBinContent(91,8);
   hQ_5__9->SetBinContent(92,4);
   hQ_5__9->SetBinContent(93,9);
   hQ_5__9->SetBinContent(94,5);
   hQ_5__9->SetBinContent(95,5);
   hQ_5__9->SetBinContent(96,6);
   hQ_5__9->SetBinContent(97,5);
   hQ_5__9->SetBinContent(98,3);
   hQ_5__9->SetBinContent(99,8);
   hQ_5__9->SetBinContent(100,5);
   hQ_5__9->SetBinContent(101,4);
   hQ_5__9->SetBinContent(102,7);
   hQ_5__9->SetBinContent(103,4);
   hQ_5__9->SetBinContent(104,8);
   hQ_5__9->SetBinContent(105,7);
   hQ_5__9->SetBinContent(106,3);
   hQ_5__9->SetBinContent(107,8);
   hQ_5__9->SetBinContent(108,1);
   hQ_5__9->SetBinContent(109,1);
   hQ_5__9->SetBinContent(110,6);
   hQ_5__9->SetBinContent(112,3);
   hQ_5__9->SetBinContent(113,4);
   hQ_5__9->SetBinContent(114,3);
   hQ_5__9->SetBinContent(115,4);
   hQ_5__9->SetBinContent(116,6);
   hQ_5__9->SetBinContent(117,5);
   hQ_5__9->SetBinContent(118,8);
   hQ_5__9->SetBinContent(119,4);
   hQ_5__9->SetBinContent(120,5);
   hQ_5__9->SetBinContent(122,2);
   hQ_5__9->SetBinContent(123,2);
   hQ_5__9->SetBinContent(124,4);
   hQ_5__9->SetBinContent(125,2);
   hQ_5__9->SetBinContent(126,6);
   hQ_5__9->SetBinContent(127,3);
   hQ_5__9->SetBinContent(128,4);
   hQ_5__9->SetBinContent(129,1);
   hQ_5__9->SetBinContent(130,3);
   hQ_5__9->SetBinContent(131,1);
   hQ_5__9->SetBinContent(132,3);
   hQ_5__9->SetBinContent(133,3);
   hQ_5__9->SetBinContent(134,1);
   hQ_5__9->SetBinContent(135,2);
   hQ_5__9->SetBinContent(136,2);
   hQ_5__9->SetBinContent(138,1);
   hQ_5__9->SetBinContent(140,1);
   hQ_5__9->SetBinContent(141,1);
   hQ_5__9->SetBinContent(142,2);
   hQ_5__9->SetBinContent(143,2);
   hQ_5__9->SetBinContent(144,4);
   hQ_5__9->SetBinContent(146,1);
   hQ_5__9->SetBinContent(149,1);
   hQ_5__9->SetBinContent(150,4);
   hQ_5__9->SetBinContent(151,2);
   hQ_5__9->SetBinContent(152,1);
   hQ_5__9->SetBinContent(155,4);
   hQ_5__9->SetBinContent(156,2);
   hQ_5__9->SetBinContent(157,1);
   hQ_5__9->SetBinContent(158,2);
   hQ_5__9->SetBinContent(159,4);
   hQ_5__9->SetBinContent(162,2);
   hQ_5__9->SetBinContent(163,2);
   hQ_5__9->SetBinContent(164,1);
   hQ_5__9->SetBinContent(165,3);
   hQ_5__9->SetBinContent(166,1);
   hQ_5__9->SetBinContent(167,2);
   hQ_5__9->SetBinContent(168,3);
   hQ_5__9->SetBinContent(169,2);
   hQ_5__9->SetBinContent(171,3);
   hQ_5__9->SetBinContent(172,1);
   hQ_5__9->SetBinContent(173,3);
   hQ_5__9->SetBinContent(175,1);
   hQ_5__9->SetBinContent(176,1);
   hQ_5__9->SetBinContent(177,2);
   hQ_5__9->SetBinContent(179,4);
   hQ_5__9->SetBinContent(181,3);
   hQ_5__9->SetBinContent(182,1);
   hQ_5__9->SetBinContent(184,2);
   hQ_5__9->SetBinContent(185,1);
   hQ_5__9->SetBinContent(186,2);
   hQ_5__9->SetBinContent(187,1);
   hQ_5__9->SetBinContent(191,1);
   hQ_5__9->SetBinContent(192,2);
   hQ_5__9->SetBinContent(193,3);
   hQ_5__9->SetBinContent(194,1);
   hQ_5__9->SetBinContent(195,4);
   hQ_5__9->SetBinContent(196,1);
   hQ_5__9->SetBinContent(199,1);
   hQ_5__9->SetBinContent(201,2);
   hQ_5__9->SetBinContent(202,1);
   hQ_5__9->SetBinContent(203,1);
   hQ_5__9->SetBinContent(204,1);
   hQ_5__9->SetBinContent(208,1);
   hQ_5__9->SetBinContent(209,1);
   hQ_5__9->SetBinContent(211,1);
   hQ_5__9->SetBinContent(212,1);
   hQ_5__9->SetBinContent(213,2);
   hQ_5__9->SetBinContent(214,2);
   hQ_5__9->SetBinContent(215,1);
   hQ_5__9->SetBinContent(216,2);
   hQ_5__9->SetBinContent(217,2);
   hQ_5__9->SetBinContent(218,1);
   hQ_5__9->SetBinContent(219,1);
   hQ_5__9->SetBinContent(220,4);
   hQ_5__9->SetBinContent(222,1);
   hQ_5__9->SetBinContent(223,1);
   hQ_5__9->SetBinContent(224,3);
   hQ_5__9->SetBinContent(225,1);
   hQ_5__9->SetBinContent(226,3);
   hQ_5__9->SetBinContent(227,2);
   hQ_5__9->SetBinContent(229,2);
   hQ_5__9->SetBinContent(230,4);
   hQ_5__9->SetBinContent(231,2);
   hQ_5__9->SetBinContent(232,1);
   hQ_5__9->SetBinContent(233,1);
   hQ_5__9->SetBinContent(234,1);
   hQ_5__9->SetBinContent(237,1);
   hQ_5__9->SetBinContent(238,2);
   hQ_5__9->SetBinContent(239,1);
   hQ_5__9->SetBinContent(240,3);
   hQ_5__9->SetBinContent(241,1);
   hQ_5__9->SetBinContent(244,2);
   hQ_5__9->SetBinContent(245,2);
   hQ_5__9->SetBinContent(246,4);
   hQ_5__9->SetBinContent(247,1);
   hQ_5__9->SetBinContent(248,1);
   hQ_5__9->SetBinContent(250,2);
   hQ_5__9->SetBinContent(251,4);
   hQ_5__9->SetBinContent(252,1);
   hQ_5__9->SetBinContent(253,1);
   hQ_5__9->SetBinContent(255,1);
   hQ_5__9->SetBinContent(256,2);
   hQ_5__9->SetBinContent(257,2);
   hQ_5__9->SetBinContent(258,3);
   hQ_5__9->SetBinContent(259,2);
   hQ_5__9->SetBinContent(261,1);
   hQ_5__9->SetBinContent(263,2);
   hQ_5__9->SetBinContent(265,2);
   hQ_5__9->SetBinContent(266,2);
   hQ_5__9->SetBinContent(267,1);
   hQ_5__9->SetBinContent(268,2);
   hQ_5__9->SetBinContent(269,1);
   hQ_5__9->SetBinContent(271,1);
   hQ_5__9->SetBinContent(272,4);
   hQ_5__9->SetBinContent(273,1);
   hQ_5__9->SetBinContent(275,1);
   hQ_5__9->SetBinContent(276,1);
   hQ_5__9->SetBinContent(277,1);
   hQ_5__9->SetBinContent(278,1);
   hQ_5__9->SetBinContent(279,2);
   hQ_5__9->SetBinContent(280,2);
   hQ_5__9->SetBinContent(281,1);
   hQ_5__9->SetBinContent(282,2);
   hQ_5__9->SetBinContent(283,1);
   hQ_5__9->SetBinContent(284,1);
   hQ_5__9->SetBinContent(285,2);
   hQ_5__9->SetBinContent(287,1);
   hQ_5__9->SetBinContent(288,1);
   hQ_5__9->SetBinContent(289,3);
   hQ_5__9->SetBinContent(290,1);
   hQ_5__9->SetBinContent(291,2);
   hQ_5__9->SetBinContent(292,1);
   hQ_5__9->SetBinContent(293,1);
   hQ_5__9->SetBinContent(294,2);
   hQ_5__9->SetBinContent(295,4);
   hQ_5__9->SetBinContent(296,1);
   hQ_5__9->SetBinContent(297,2);
   hQ_5__9->SetBinContent(298,3);
   hQ_5__9->SetBinContent(299,1);
   hQ_5__9->SetBinContent(301,4);
   hQ_5__9->SetBinContent(302,1);
   hQ_5__9->SetBinContent(303,1);
   hQ_5__9->SetBinContent(304,2);
   hQ_5__9->SetBinContent(305,2);
   hQ_5__9->SetBinContent(306,2);
   hQ_5__9->SetBinContent(307,1);
   hQ_5__9->SetBinContent(310,4);
   hQ_5__9->SetBinContent(312,1);
   hQ_5__9->SetBinContent(313,2);
   hQ_5__9->SetBinContent(314,1);
   hQ_5__9->SetBinContent(315,1);
   hQ_5__9->SetBinContent(316,4);
   hQ_5__9->SetBinContent(317,2);
   hQ_5__9->SetBinContent(318,1);
   hQ_5__9->SetBinContent(319,1);
   hQ_5__9->SetBinContent(321,1);
   hQ_5__9->SetBinContent(322,3);
   hQ_5__9->SetBinContent(323,1);
   hQ_5__9->SetBinContent(324,1);
   hQ_5__9->SetBinContent(326,2);
   hQ_5__9->SetBinContent(327,3);
   hQ_5__9->SetBinContent(328,3);
   hQ_5__9->SetBinContent(329,6);
   hQ_5__9->SetBinContent(330,34);
   hQ_5__9->SetBinContent(331,32);
   hQ_5__9->SetBinContent(332,16);
   hQ_5__9->SetBinContent(333,12);
   hQ_5__9->SetBinContent(334,13);
   hQ_5__9->SetBinContent(335,14);
   hQ_5__9->SetBinContent(336,14);
   hQ_5__9->SetBinContent(337,10);
   hQ_5__9->SetBinContent(338,13);
   hQ_5__9->SetBinContent(339,10);
   hQ_5__9->SetBinContent(340,10);
   hQ_5__9->SetBinContent(341,7);
   hQ_5__9->SetBinContent(342,9);
   hQ_5__9->SetBinContent(343,3);
   hQ_5__9->SetBinContent(344,6);
   hQ_5__9->SetBinContent(345,3);
   hQ_5__9->SetBinContent(346,3);
   hQ_5__9->SetBinContent(347,2);
   hQ_5__9->SetBinContent(348,5);
   hQ_5__9->SetBinContent(349,4);
   hQ_5__9->SetBinContent(350,1);
   hQ_5__9->SetBinContent(351,2);
   hQ_5__9->SetBinContent(352,2);
   hQ_5__9->SetBinContent(353,2);
   hQ_5__9->SetBinContent(354,2);
   hQ_5__9->SetBinContent(356,1);
   hQ_5__9->SetBinContent(357,1);
   hQ_5__9->SetBinContent(358,1);
   hQ_5__9->SetBinContent(359,3);
   hQ_5__9->SetBinContent(360,1);
   hQ_5__9->SetBinContent(361,3);
   hQ_5__9->SetBinContent(362,1);
   hQ_5__9->SetBinContent(363,2);
   hQ_5__9->SetBinContent(364,1);
   hQ_5__9->SetBinContent(366,1);
   hQ_5__9->SetBinContent(368,1);
   hQ_5__9->SetBinContent(370,4);
   hQ_5__9->SetBinContent(371,1);
   hQ_5__9->SetBinContent(374,1);
   hQ_5__9->SetBinContent(393,1);
   hQ_5__9->SetBinContent(405,1);
   hQ_5__9->SetBinContent(469,1);
   hQ_5__9->SetBinContent(627,1);
   hQ_5__9->SetEntries(140262);
   hQ_5__9->SetDirectory(0);
   
   ptstats = new TPaveStats(0.78,0.695,0.98,0.935,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   ptstats_LaTex = ptstats->AddText("hQ_5");
   ptstats_LaTex->SetTextSize(0.0552);
   ptstats_LaTex = ptstats->AddText("Entries = 140262 ");
   ptstats_LaTex = ptstats->AddText("Mean  =  931.2");
   ptstats_LaTex = ptstats->AddText("Std Dev   =   1282");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(111);
   ptstats->Draw();
   hQ_5__9->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hQ_5__9);

   ci = TColor::GetColor("#000099");
   hQ_5__9->SetLineColor(ci);
   hQ_5__9->GetXaxis()->SetTitle("Waveboard ADC units");
    hQ_5__9->GetXaxis()->SetRangeUser(0,20000);
   hQ_5__9->GetXaxis()->SetLabelFont(42);
   hQ_5__9->GetXaxis()->SetLabelSize(0.035);
   hQ_5__9->GetXaxis()->SetTitleSize(0.035);
   hQ_5__9->GetXaxis()->SetTitleOffset(1);
   hQ_5__9->GetXaxis()->SetTitleFont(42);
  // hQ_5__9->GetYaxis()->SetTitle("N");
   hQ_5__9->GetYaxis()->SetLabelFont(42);
   hQ_5__9->GetYaxis()->SetLabelSize(0.035);
   hQ_5__9->GetYaxis()->SetTitleSize(0.035);
   hQ_5__9->GetYaxis()->SetTitleFont(42);
   hQ_5__9->GetZaxis()->SetLabelFont(42);
   hQ_5__9->GetZaxis()->SetLabelSize(0.035);
   hQ_5__9->GetZaxis()->SetTitleSize(0.035);
   hQ_5__9->GetZaxis()->SetTitleOffset(1);
   hQ_5__9->GetZaxis()->SetTitleFont(42);
    hQ_5__9->SetStats(0);
   hQ_5__9->Draw("");
   
   pt = new TPaveText(0.4500207,0.9356235,0.5499793,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   pt_LaTex = pt->AddText("hQ_5");
   pt->Draw();
   Canvas_1_n2_9->Modified();
   Canvas_1_n2->cd();
   Canvas_1_n2->Modified();
   Canvas_1_n2->cd();
   Canvas_1_n2->SetSelected(Canvas_1_n2);
}


==> fig_2.C <==
void fig_2()
{
//=========Macro generated from canvas: Canvas_1_n2/Canvas_1
//=========  (Tue Jan 18 13:43:02 2022) by ROOT version 6.18/04
    TCanvas *Canvas_1_n2 = new TCanvas("Canvas_1_n2", "Canvas_1",451,215,800,700);
    Canvas_1_n2->Range(-62.50001,-23.92695,562.5,215.3425);
   Canvas_1_n2->SetFillColor(0);
   Canvas_1_n2->SetBorderMode(0);
   Canvas_1_n2->SetBorderSize(2);
   Canvas_1_n2->SetFrameBorderMode(0);
   Canvas_1_n2->SetFrameBorderMode(0);
   
   TH1F *sum_charge_Calib__1 = new TH1F(""," ",1001,-0.5,70000.5);
   sum_charge_Calib__1->SetBinContent(118,1);
   sum_charge_Calib__1->SetBinContent(120,1);
   sum_charge_Calib__1->SetBinContent(122,1);
   sum_charge_Calib__1->SetBinContent(132,2);
   sum_charge_Calib__1->SetBinContent(134,1);
   sum_charge_Calib__1->SetBinContent(138,2);
   sum_charge_Calib__1->SetBinContent(140,1);
   sum_charge_Calib__1->SetBinContent(144,3);
   sum_charge_Calib__1->SetBinContent(145,3);
   sum_charge_Calib__1->SetBinContent(146,4);
   sum_charge_Calib__1->SetBinContent(149,2);
   sum_charge_Calib__1->SetBinContent(150,6);
   sum_charge_Calib__1->SetBinContent(151,1);
   sum_charge_Calib__1->SetBinContent(152,4);
   sum_charge_Calib__1->SetBinContent(153,1);
   sum_charge_Calib__1->SetBinContent(154,4);
   sum_charge_Calib__1->SetBinContent(155,4);
   sum_charge_Calib__1->SetBinContent(156,5);
   sum_charge_Calib__1->SetBinContent(157,6);
   sum_charge_Calib__1->SetBinContent(158,14);
   sum_charge_Calib__1->SetBinContent(159,10);
   sum_charge_Calib__1->SetBinContent(160,11);
   sum_charge_Calib__1->SetBinContent(161,15);
   sum_charge_Calib__1->SetBinContent(162,21);
   sum_charge_Calib__1->SetBinContent(163,15);
   sum_charge_Calib__1->SetBinContent(164,26);
   sum_charge_Calib__1->SetBinContent(165,28);
   sum_charge_Calib__1->SetBinContent(166,64);
   sum_charge_Calib__1->SetBinContent(167,59);
   sum_charge_Calib__1->SetBinContent(168,80);
   sum_charge_Calib__1->SetBinContent(169,96);
   sum_charge_Calib__1->SetBinContent(170,161);
   sum_charge_Calib__1->SetBinContent(171,249);
   sum_charge_Calib__1->SetBinContent(172,316);
   sum_charge_Calib__1->SetBinContent(173,412);
   sum_charge_Calib__1->SetBinContent(174,619);
   sum_charge_Calib__1->SetBinContent(175,784);
   sum_charge_Calib__1->SetBinContent(176,924);
   sum_charge_Calib__1->SetBinContent(177,1150);
   sum_charge_Calib__1->SetBinContent(178,1365);
   sum_charge_Calib__1->SetBinContent(179,1353);
   sum_charge_Calib__1->SetBinContent(180,1377);
   sum_charge_Calib__1->SetBinContent(181,1363);
   sum_charge_Calib__1->SetBinContent(182,1247);
   sum_charge_Calib__1->SetBinContent(183,1062);
   sum_charge_Calib__1->SetBinContent(184,841);
   sum_charge_Calib__1->SetBinContent(185,656);
   sum_charge_Calib__1->SetBinContent(186,435);
   sum_charge_Calib__1->SetBinContent(187,322);
   sum_charge_Calib__1->SetBinContent(188,213);
   sum_charge_Calib__1->SetBinContent(189,120);
   sum_charge_Calib__1->SetBinContent(190,61);
   sum_charge_Calib__1->SetBinContent(191,38);
   sum_charge_Calib__1->SetBinContent(192,22);
   sum_charge_Calib__1->SetBinContent(193,11);
   sum_charge_Calib__1->SetBinContent(194,6);
   sum_charge_Calib__1->SetBinContent(195,2);
   sum_charge_Calib__1->SetBinContent(196,2);
   sum_charge_Calib__1->SetBinContent(201,1);
   sum_charge_Calib__1->SetBinContent(306,1);
   sum_charge_Calib__1->SetBinContent(351,1);
   sum_charge_Calib__1->SetBinContent(353,1);
   sum_charge_Calib__1->SetBinContent(641,1);
   sum_charge_Calib__1->SetBinContent(645,1);
   sum_charge_Calib__1->SetBinContent(646,1);
   sum_charge_Calib__1->SetBinContent(647,1);
   sum_charge_Calib__1->SetBinContent(649,2);
   sum_charge_Calib__1->SetBinContent(652,1);
   sum_charge_Calib__1->SetBinContent(655,1);
   sum_charge_Calib__1->SetBinContent(1002,8);
   sum_charge_Calib__1->SetEntries(15622);
   sum_charge_Calib__1->SetDirectory(0);
   
   TF1 *PrevFitTMP1 = new TF1("PrevFitTMP","gaus",11887.78,13496.2, TF1::EAddToList::kNo);
   PrevFitTMP1->SetFillColor(19);
   PrevFitTMP1->SetFillStyle(0);
   PrevFitTMP1->SetLineColor(2);
   PrevFitTMP1->SetLineWidth(2);
   PrevFitTMP1->SetChisquare(35.59891);
   PrevFitTMP1->SetNDF(20);
   PrevFitTMP1->GetXaxis()->SetLabelFont(42);
   PrevFitTMP1->GetXaxis()->SetLabelSize(0.035);
   PrevFitTMP1->GetXaxis()->SetTitleSize(0.035);
   PrevFitTMP1->GetXaxis()->SetTitleOffset(1);
   PrevFitTMP1->GetXaxis()->SetTitleFont(42);
   PrevFitTMP1->GetYaxis()->SetLabelFont(42);
   PrevFitTMP1->GetYaxis()->SetLabelSize(0.035);
   PrevFitTMP1->GetYaxis()->SetTitleSize(0.035);
   PrevFitTMP1->GetYaxis()->SetTitleFont(42);
   PrevFitTMP1->SetParameter(0,1407.286);
   PrevFitTMP1->SetParError(0,14.55589);
   PrevFitTMP1->SetParLimits(0,0,0);
   PrevFitTMP1->SetParameter(1,12522.58);
   PrevFitTMP1->SetParError(1,2.697059);
   PrevFitTMP1->SetParLimits(1,0,0);
   PrevFitTMP1->SetParameter(2,300.826);
   PrevFitTMP1->SetParError(2,2.13849);
   PrevFitTMP1->SetParLimits(2,0,2859.236);
   PrevFitTMP1->SetParent(sum_charge_Calib__1);
   sum_charge_Calib__1->GetListOfFunctions()->Add(PrevFitTMP1);
   
    TPaveStats *ptstats = new TPaveStats(0.1454059,0.6877338,0.5049063,0.8874802,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *ptstats_LaTex = ptstats->AddText("sum_charge_Calib");
   ptstats_LaTex->SetTextSize(0.04124288);
   ptstats_LaTex = ptstats->AddText("Entries = 15622  ");
   ptstats_LaTex = ptstats->AddText("Mean  = 1.249e+04");
   ptstats_LaTex = ptstats->AddText("Std Dev   =  357.3");
   ptstats_LaTex = ptstats->AddText("#chi^{2} / ndf =  35.6 / 20");
   ptstats_LaTex = ptstats->AddText("Constant =  1407 #pm 14.6 ");
   ptstats_LaTex = ptstats->AddText("Mean     = 1.252e+04 #pm 2.697e+00 ");
   ptstats_LaTex = ptstats->AddText("Sigma    = 300.8 #pm 2.1 ");
    ptstats->SetOptStat(0);
    ptstats->SetOptFit(111);
     ptstats->SetFitFormat("5.3g");
   ptstats->Draw();
   sum_charge_Calib__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sum_charge_Calib__1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   sum_charge_Calib__1->SetLineColor(ci);
   sum_charge_Calib__1->GetXaxis()->SetTitle("Waveboard ADC units");
    sum_charge_Calib__1->GetXaxis()->SetRangeUser(5000.,19000.);
    sum_charge_Calib__1->GetYaxis()->SetMaxDigits(3);
 //  sum_charge_Calib__1->GetXaxis()->SetRange(1,287);
   sum_charge_Calib__1->GetXaxis()->SetLabelFont(42);
   sum_charge_Calib__1->GetXaxis()->SetLabelSize(0.035);
   sum_charge_Calib__1->GetXaxis()->SetTitleSize(0.035);
   sum_charge_Calib__1->GetXaxis()->SetTitleOffset(1);
   sum_charge_Calib__1->GetXaxis()->SetTitleFont(42);
    sum_charge_Calib__1->GetYaxis()->SetTitle("Events");
   sum_charge_Calib__1->GetYaxis()->SetLabelFont(42);
   sum_charge_Calib__1->GetYaxis()->SetLabelSize(0.035);
   sum_charge_Calib__1->GetYaxis()->SetTitleSize(0.035);
   sum_charge_Calib__1->GetYaxis()->SetTitleOffset(1);
   sum_charge_Calib__1->GetYaxis()->SetTitleFont(42);
   sum_charge_Calib__1->GetZaxis()->SetLabelFont(42);
   sum_charge_Calib__1->GetZaxis()->SetLabelSize(0.035);
   sum_charge_Calib__1->GetZaxis()->SetTitleSize(0.035);
   sum_charge_Calib__1->GetZaxis()->SetTitleOffset(1);
   sum_charge_Calib__1->GetZaxis()->SetTitleFont(42);
   sum_charge_Calib__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.3557648,0.9335199,0.6442352,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText(" Total Charge Calib ");
   pt->Draw();
   Canvas_1_n2->Modified();
   Canvas_1_n2->cd();
   Canvas_1_n2->SetSelected(Canvas_1_n2);
}

